Solution of uniform Tur\'an's Tetrahedron Problem

Tur\'an's Tetrahedron Problem asks to determine the Tur\'an density of the complete hypergraph $K_4^{(3)}$ (tetrahedron). This problem, posed by Tur\'an in 1941, is one of the most famous problems in extremal combinatorics and its solution would attract \$500 prize from Erd\H{o}s. In the 1980s, Erd\H{o}s and S\'os asked to determine Tur\'an densities of $K_4^{(3)-}$ (broken tetrahedron) and $K_4^{(3)}$ (tetrahedron) when edges are constrained to be uniformly distributed in the host hypergraph. The presumably easier case of the broken tetrahedron was solved by Glebov, Kr\'al' and Volec [Israel J. Math. 211 (2016), 349-366] and Reiher, R\"odl and Schacht [J. Eur. Math. Soc. 20 (2018), 1139-1159]. We solve the tetrahedron case by proving that the uniform Tur\'an density of $K_4^{(3)}$ is equal to 1/2; this confirms that R\"odl's lower bound construction from 1986 is optimal.

==> anc/README <==
# Requirements

Each of the programs is written in Python 3. In order to run them (using the standard command "python [filename]"), 
one also needs to have installed the Gurobi Optimizer software (free academic licences are available at gurobi.com) and the SymPy library.

# Overview

Files lemma_*.py contain scripts for checking the correctness of the corresponding lemmas from the paper and use functions defined in the subsequent files: 
* file turan_utils.py contains functions related to Integer Linear Programming (ILP).
* file flag_utils.py contains functions related to flag algebra calculus used for verification of the flag certificate and requires SymPy library for matrix multiplication.
* file matrix_utils.py contains matrix-related functions used for handling the matrices in the flag certificate.
Finally, the file flag_certicate.json contains the certificate for the inequality stated in Lemma 16 (which is verified by script in lemma_16.py).

# Checking the lemmas

Lemma 9 can be verified by running lemma_9.py.
Lemma 11 can be verified by running lemma_11.py.
Lemma 12 can be verified by running lemma_12.py.
Lemma 14 can be verified by running lemma_14_*.py, where * is a number from 1 to 8.
Lemma 16 can be verified by running lemma_16.py.

# Remark

A lot of checks in the verification scripts rely on python assert statements. For this reason, one should 'not' use the command 'python -O' for running the scripts.


==> anc/flag_certificate.json <==
{
  "types": [
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      3
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      3
    ],
    [
      3,
      0,
      3
    ],
    [
      7,
      1,
      3
    ],
    [
      7,
      0,
      3
    ]
  ],
  "typed flags": {
    "(0, 0, 1)": [
      [
        0,
        0,
        3
      ],
      [
        1,
        1,
        3
      ],
      [
        4,
        1,
        3
      ],
      [
        1,
        0,
        3
      ],
      [
        4,
        0,
        3
      ],
      [
        3,
        0,
        3
      ],
      [
        5,
        0,
        3
      ],
      [
        7,
        1,
        3
      ],
      [
        7,
        0,
        3
      ]
    ],
    "(0, 0, 3)": [
      [
        0,
        0,
        4
      ],
      [
        4,
        2,
        4
      ],
      [
        4,
        4,
        4
      ],
      [
        16,
        2,
        4
      ],
      [
        32,
        4,
        4
      ],
      [
        16,
        8,
        4
      ],
      [
        32,
        8,
        4
      ],
      [
        4,
        0,
        4
      ],
      [
        16,
        0,
        4
      ],
      [
        32,
        0,
        4
      ],
      [
        20,
        4,
        4
      ],
      [
        36,
        2,
        4
      ],
      [
        20,
        8,
        4
      ],
      [
        36,
        8,
        4
      ],
      [
        48,
        2,
        4
      ],
      [
        48,
        4,
        4
      ],
      [
        20,
        0,
        4
      ],
      [
        36,
        0,
        4
      ],
      [
        48,
        0,
        4
      ],
      [
        52,
        0,
        4
      ]
    ],
    "(1, 1, 3)": [
      [
        1,
        1,
        4
      ],
      [
        5,
        1,
        4
      ],
      [
        17,
        1,
        4
      ],
      [
        21,
        15,
        4
      ],
      [
        21,
        7,
        4
      ],
      [
        21,
        11,
        4
      ],
      [
        21,
        3,
        4
      ],
      [
        21,
        1,
        4
      ],
      [
        33,
        15,
        4
      ],
      [
        33,
        7,
        4
      ],
      [
        33,
        13,
        4
      ],
      [
        33,
        11,
        4
      ],
      [
        33,
        5,
        4
      ],
      [
        33,
        9,
        4
      ],
      [
        33,
        3,
        4
      ],
      [
        33,
        1,
        4
      ],
      [
        37,
        9,
        4
      ],
      [
        49,
        5,
        4
      ],
      [
        37,
        1,
        4
      ],
      [
        49,
        1,
        4
      ],
      [
        53,
        3,
        4
      ],
      [
        53,
        1,
        4
      ]
    ],
    "(1, 0, 3)": [
      [
        1,
        2,
        4
      ],
      [
        1,
        0,
        4
      ],
      [
        5,
        4,
        4
      ],
      [
        17,
        8,
        4
      ],
      [
        5,
        0,
        4
      ],
      [
        17,
        0,
        4
      ],
      [
        21,
        14,
        4
      ],
      [
        21,
        6,
        4
      ],
      [
        21,
        10,
        4
      ],
      [
        21,
        4,
        4
      ],
      [
        21,
        8,
        4
      ],
      [
        21,
        2,
        4
      ],
      [
        21,
        0,
        4
      ],
      [
        33,
        14,
        4
      ],
      [
        33,
        6,
        4
      ],
      [
        33,
        10,
        4
      ],
      [
        33,
        12,
        4
      ],
      [
        33,
        4,
        4
      ],
      [
        33,
        2,
        4
      ],
      [
        33,
        8,
        4
      ],
      [
        33,
        0,
        4
      ],
      [
        37,
        8,
        4
      ],
      [
        49,
        4,
        4
      ],
      [
        37,
        0,
        4
      ],
      [
        49,
        0,
        4
      ],
      [
        53,
        2,
        4
      ],
      [
        53,
        0,
        4
      ]
    ],
    "(3, 0, 3)": [
      [
        3,
        2,
        4
      ],
      [
        3,
        4,
        4
      ],
      [
        3,
        0,
        4
      ],
      [
        7,
        0,
        4
      ],
      [
        19,
        12,
        4
      ],
      [
        35,
        10,
        4
      ],
      [
        19,
        4,
        4
      ],
      [
        35,
        2,
        4
      ],
      [
        19,
        8,
        4
      ],
      [
        35,
        8,
        4
      ],
      [
        19,
        0,
        4
      ],
      [
        35,
        0,
        4
      ],
      [
        23,
        10,
        4
      ],
      [
        39,
        12,
        4
      ],
      [
        23,
        8,
        4
      ],
      [
        39,
        8,
        4
      ],
      [
        23,
        2,
        4
      ],
      [
        39,
        4,
        4
      ],
      [
        23,
        0,
        4
      ],
      [
        39,
        0,
        4
      ],
      [
        51,
        0,
        4
      ],
      [
        55,
        6,
        4
      ],
      [
        55,
        2,
        4
      ],
      [
        55,
        4,
        4
      ],
      [
        55,
        0,
        4
      ]
    ],
    "(7, 1, 3)": [
      [
        11,
        15,
        4
      ],
      [
        11,
        7,
        4
      ],
      [
        11,
        11,
        4
      ],
      [
        11,
        13,
        4
      ],
      [
        11,
        3,
        4
      ],
      [
        11,
        5,
        4
      ],
      [
        11,
        9,
        4
      ],
      [
        11,
        1,
        4
      ],
      [
        15,
        9,
        4
      ],
      [
        27,
        5,
        4
      ],
      [
        43,
        3,
        4
      ],
      [
        15,
        1,
        4
      ],
      [
        27,
        1,
        4
      ],
      [
        43,
        1,
        4
      ],
      [
        31,
        3,
        4
      ],
      [
        47,
        5,
        4
      ],
      [
        59,
        9,
        4
      ],
      [
        31,
        1,
        4
      ],
      [
        47,
        1,
        4
      ],
      [
        59,
        1,
        4
      ],
      [
        63,
        15,
        4
      ],
      [
        63,
        7,
        4
      ],
      [
        63,
        11,
        4
      ],
      [
        63,
        13,
        4
      ],
      [
        63,
        3,
        4
      ],
      [
        63,
        5,
        4
      ],
      [
        63,
        9,
        4
      ],
      [
        63,
        1,
        4
      ]
    ],
    "(7, 0, 3)": [
      [
        11,
        2,
        4
      ],
      [
        11,
        4,
        4
      ],
      [
        11,
        8,
        4
      ],
      [
        11,
        0,
        4
      ],
      [
        15,
        8,
        4
      ],
      [
        27,
        4,
        4
      ],
      [
        43,
        2,
        4
      ],
      [
        15,
        0,
        4
      ],
      [
        27,
        0,
        4
      ],
      [
        43,
        0,
        4
      ],
      [
        31,
        2,
        4
      ],
      [
        47,
        4,
        4
      ],
      [
        59,
        8,
        4
      ],
      [
        31,
        0,
        4
      ],
      [
        47,
        0,
        4
      ],
      [
        59,
        0,
        4
      ],
      [
        63,
        14,
        4
      ],
      [
        63,
        6,
        4
      ],
      [
        63,
        10,
        4
      ],
      [
        63,
        12,
        4
      ],
      [
        63,
        2,
        4
      ],
      [
        63,
        4,
        4
      ],
      [
        63,
        8,
        4
      ],
      [
        63,
        0,
        4
      ]
    ]
  },
  "base flags": [
    [
      0,
      0,
      5
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      5
    ],
    [
      3,
      12,
      5
    ],
    [
      3,
      2,
      5
    ],
    [
      3,
      0,
      5
    ],
    [
      7,
      4,
      5
    ],
    [
      7,
      0,
      5
    ],
    [
      15,
      0,
      5
    ],
    [
      19,
      75,
      5
    ],
    [
      19,
      77,
      5
    ],
    [
      19,
      11,
      5
    ],
    [
      19,
      13,
      5
    ],
    [
      19,
      12,
      5
    ],
    [
      19,
      3,
      5
    ],
    [
      19,
      2,
      5
    ],
    [
      19,
      1,
      5
    ],
    [
      19,
      0,
      5
    ],
    [
      20,
      160,
      5
    ],
    [
      20,
      97,
      5
    ],
    [
      20,
      33,
      5
    ],
    [
      20,
      32,
      5
    ],
    [
      20,
      75,
      5
    ],
    [
      20,
      11,
      5
    ],
    [
      20,
      3,
      5
    ],
    [
      20,
      10,
      5
    ],
    [
      20,
      1,
      5
    ],
    [
      20,
      0,
      5
    ],
    [
      21,
      160,
      5
    ],
    [
      21,
      96,
      5
    ],
    [
      21,
      32,
      5
    ],
    [
      21,
      76,
      5
    ],
    [
      21,
      72,
      5
    ],
    [
      21,
      12,
      5
    ],
    [
      21,
      8,
      5
    ],
    [
      21,
      4,
      5
    ],
    [
      21,
      0,
      5
    ],
    [
      23,
      161,
      5
    ],
    [
      23,
      160,
      5
    ],
    [
      23,
      149,
      5
    ],
    [
      23,
      133,
      5
    ],
    [
      23,
      129,
      5
    ],
    [
      23,
      128,
      5
    ],
    [
      23,
      97,
      5
    ],
    [
      23,
      96,
      5
    ],
    [
      23,
      85,
      5
    ],
    [
      23,
      69,
      5
    ],
    [
      23,
      68,
      5
    ],
    [
      23,
      65,
      5
    ],
    [
      23,
      64,
      5
    ],
    [
      23,
      33,
      5
    ],
    [
      23,
      32,
      5
    ],
    [
      23,
      21,
      5
    ],
    [
      23,
      5,
      5
    ],
    [
      23,
      4,
      5
    ],
    [
      23,
      1,
      5
    ],
    [
      23,
      0,
      5
    ],
    [
      28,
      75,
      5
    ],
    [
      28,
      74,
      5
    ],
    [
      28,
      77,
      5
    ],
    [
      28,
      76,
      5
    ],
    [
      28,
      67,
      5
    ],
    [
      28,
      66,
      5
    ],
    [
      28,
      85,
      5
    ],
    [
      28,
      84,
      5
    ],
    [
      28,
      69,
      5
    ],
    [
      28,
      68,
      5
    ],
    [
      28,
      65,
      5
    ],
    [
      28,
      64,
      5
    ],
    [
      28,
      11,
      5
    ],
    [
      28,
      10,
      5
    ],
    [
      28,
      13,
      5
    ],
    [
      28,
      12,
      5
    ],
    [
      28,
      3,
      5
    ],
    [
      28,
      2,
      5
    ],
    [
      28,
      1,
      5
    ],
    [
      28,
      0,
      5
    ],
    [
      29,
      72,
      5
    ],
    [
      29,
      80,
      5
    ],
    [
      29,
      64,
      5
    ],
    [
      29,
      8,
      5
    ],
    [
      29,
      0,
      5
    ],
    [
      31,
      65,
      5
    ],
    [
      31,
      64,
      5
    ],
    [
      31,
      1,
      5
    ],
    [
      31,
      0,
      5
    ],
    [
      54,
      160,
      5
    ],
    [
      54,
      16,
      5
    ],
    [
      54,
      0,
      5
    ],
    [
      55,
      151,
      5
    ],
    [
      55,
      149,
      5
    ],
    [
      55,
      147,
      5
    ],
    [
      55,
      145,
      5
    ],
    [
      55,
      167,
      5
    ],
    [
      55,
      163,
      5
    ],
    [
      55,
      161,
      5
    ],
    [
      55,
      160,
      5
    ],
    [
      55,
      23,
      5
    ],
    [
      55,
      21,
      5
    ],
    [
      55,
      19,
      5
    ],
    [
      55,
      17,
      5
    ],
    [
      55,
      18,
      5
    ],
    [
      55,
      16,
      5
    ],
    [
      55,
      7,
      5
    ],
    [
      55,
      5,
      5
    ],
    [
      55,
      4,
      5
    ],
    [
      55,
      3,
      5
    ],
    [
      55,
      1,
      5
    ],
    [
      55,
      0,
      5
    ],
    [
      58,
      294,
      5
    ],
    [
      58,
      290,
      5
    ],
    [
      58,
      288,
      5
    ],
    [
      58,
      166,
      5
    ],
    [
      58,
      162,
      5
    ],
    [
      58,
      164,
      5
    ],
    [
      58,
      160,
      5
    ],
    [
      58,
      38,
      5
    ],
    [
      58,
      34,
      5
    ],
    [
      58,
      36,
      5
    ],
    [
      58,
      32,
      5
    ],
    [
      58,
      142,
      5
    ],
    [
      58,
      138,
      5
    ],
    [
      58,
      136,
      5
    ],
    [
      58,
      14,
      5
    ],
    [
      58,
      10,
      5
    ],
    [
      58,
      12,
      5
    ],
    [
      58,
      8,
      5
    ],
    [
      58,
      6,
      5
    ],
    [
      58,
      2,
      5
    ],
    [
      58,
      0,
      5
    ],
    [
      59,
      289,
      5
    ],
    [
      59,
      288,
      5
    ],
    [
      59,
      161,
      5
    ],
    [
      59,
      160,
      5
    ],
    [
      59,
      33,
      5
    ],
    [
      59,
      32,
      5
    ],
    [
      59,
      137,
      5
    ],
    [
      59,
      136,
      5
    ],
    [
      59,
      9,
      5
    ],
    [
      59,
      8,
      5
    ],
    [
      59,
      1,
      5
    ],
    [
      59,
      0,
      5
    ],
    [
      62,
      132,
      5
    ],
    [
      62,
      128,
      5
    ],
    [
      62,
      4,
      5
    ],
    [
      62,
      0,
      5
    ],
    [
      63,
      131,
      5
    ],
    [
      63,
      129,
      5
    ],
    [
      63,
      130,
      5
    ],
    [
      63,
      128,
      5
    ],
    [
      63,
      3,
      5
    ],
    [
      63,
      1,
      5
    ],
    [
      63,
      0,
      5
    ],
    [
      126,
      0,
      5
    ],
    [
      127,
      7,
      5
    ],
    [
      127,
      3,
      5
    ],
    [
      127,
      1,
      5
    ],
    [
      127,
      0,
      5
    ],
    [
      183,
      1023,
      5
    ],
    [
      183,
      511,
      5
    ],
    [
      183,
      255,
      5
    ],
    [
      183,
      191,
      5
    ],
    [
      183,
      223,
      5
    ],
    [
      183,
      159,
      5
    ],
    [
      183,
      151,
      5
    ],
    [
      183,
      149,
      5
    ],
    [
      183,
      127,
      5
    ],
    [
      183,
      63,
      5
    ],
    [
      183,
      507,
      5
    ],
    [
      183,
      239,
      5
    ],
    [
      183,
      175,
      5
    ],
    [
      183,
      167,
      5
    ],
    [
      183,
      95,
      5
    ],
    [
      183,
      31,
      5
    ],
    [
      183,
      87,
      5
    ],
    [
      183,
      23,
      5
    ],
    [
      183,
      85,
      5
    ],
    [
      183,
      21,
      5
    ],
    [
      183,
      235,
      5
    ],
    [
      183,
      171,
      5
    ],
    [
      183,
      170,
      5
    ],
    [
      183,
      79,
      5
    ],
    [
      183,
      15,
      5
    ],
    [
      183,
      7,
      5
    ],
    [
      183,
      163,
      5
    ],
    [
      183,
      161,
      5
    ],
    [
      183,
      77,
      5
    ],
    [
      183,
      13,
      5
    ],
    [
      183,
      5,
      5
    ],
    [
      183,
      160,
      5
    ],
    [
      183,
      76,
      5
    ],
    [
      183,
      12,
      5
    ],
    [
      183,
      4,
      5
    ],
    [
      183,
      75,
      5
    ],
    [
      183,
      11,
      5
    ],
    [
      183,
      3,
      5
    ],
    [
      183,
      1,
      5
    ],
    [
      183,
      0,
      5
    ],
    [
      184,
      1023,
      5
    ],
    [
      184,
      511,
      5
    ],
    [
      184,
      255,
      5
    ],
    [
      184,
      991,
      5
    ],
    [
      184,
      479,
      5
    ],
    [
      184,
      223,
      5
    ],
    [
      184,
      127,
      5
    ],
    [
      184,
      507,
      5
    ],
    [
      184,
      239,
      5
    ],
    [
      184,
      95,
      5
    ],
    [
      184,
      975,
      5
    ],
    [
      184,
      463,
      5
    ],
    [
      184,
      475,
      5
    ],
    [
      184,
      207,
      5
    ],
    [
      184,
      235,
      5
    ],
    [
      184,
      79,
      5
    ],
    [
      184,
      971,
      5
    ],
    [
      184,
      459,
      5
    ],
    [
      184,
      203,
      5
    ],
    [
      184,
      75,
      5
    ],
    [
      184,
      503,
      5
    ],
    [
      184,
      509,
      5
    ],
    [
      184,
      247,
      5
    ],
    [
      184,
      471,
      5
    ],
    [
      184,
      477,
      5
    ],
    [
      184,
      215,
      5
    ],
    [
      184,
      254,
      5
    ],
    [
      184,
      119,
      5
    ],
    [
      184,
      478,
      5
    ],
    [
      184,
      231,
      5
    ],
    [
      184,
      238,
      5
    ],
    [
      184,
      87,
      5
    ],
    [
      184,
      455,
      5
    ],
    [
      184,
      461,
      5
    ],
    [
      184,
      199,
      5
    ],
    [
      184,
      234,
      5
    ],
    [
      184,
      71,
      5
    ],
    [
      184,
      499,
      5
    ],
    [
      184,
      237,
      5
    ],
    [
      184,
      467,
      5
    ],
    [
      184,
      205,
      5
    ],
    [
      184,
      222,
      5
    ],
    [
      184,
      94,
      5
    ],
    [
      184,
      474,
      5
    ],
    [
      184,
      227,
      5
    ],
    [
      184,
      206,
      5
    ],
    [
      184,
      77,
      5
    ],
    [
      184,
      451,
      5
    ],
    [
      184,
      457,
      5
    ],
    [
      184,
      195,
      5
    ],
    [
      184,
      202,
      5
    ],
    [
      184,
      67,
      5
    ],
    [
      184,
      245,
      5
    ],
    [
      184,
      213,
      5
    ],
    [
      184,
      246,
      5
    ],
    [
      184,
      117,
      5
    ],
    [
      184,
      214,
      5
    ],
    [
      184,
      85,
      5
    ],
    [
      184,
      229,
      5
    ],
    [
      184,
      197,
      5
    ],
    [
      184,
      236,
      5
    ],
    [
      184,
      86,
      5
    ],
    [
      184,
      198,
      5
    ],
    [
      184,
      204,
      5
    ],
    [
      184,
      69,
      5
    ],
    [
      184,
      225,
      5
    ],
    [
      184,
      193,
      5
    ],
    [
      184,
      76,
      5
    ],
    [
      184,
      194,
      5
    ],
    [
      184,
      65,
      5
    ],
    [
      184,
      149,
      5
    ],
    [
      184,
      150,
      5
    ],
    [
      184,
      21,
      5
    ],
    [
      184,
      165,
      5
    ],
    [
      184,
      133,
      5
    ],
    [
      184,
      172,
      5
    ],
    [
      184,
      22,
      5
    ],
    [
      184,
      134,
      5
    ],
    [
      184,
      140,
      5
    ],
    [
      184,
      5,
      5
    ],
    [
      184,
      161,
      5
    ],
    [
      184,
      129,
      5
    ],
    [
      184,
      12,
      5
    ],
    [
      184,
      130,
      5
    ],
    [
      184,
      1,
      5
    ],
    [
      184,
      116,
      5
    ],
    [
      184,
      84,
      5
    ],
    [
      184,
      68,
      5
    ],
    [
      184,
      64,
      5
    ],
    [
      184,
      20,
      5
    ],
    [
      184,
      4,
      5
    ],
    [
      184,
      0,
      5
    ],
    [
      185,
      1016,
      5
    ],
    [
      185,
      1008,
      5
    ],
    [
      185,
      984,
      5
    ],
    [
      185,
      976,
      5
    ],
    [
      185,
      968,
      5
    ],
    [
      185,
      960,
      5
    ],
    [
      185,
      760,
      5
    ],
    [
      185,
      752,
      5
    ],
    [
      185,
      728,
      5
    ],
    [
      185,
      720,
      5
    ],
    [
      185,
      744,
      5
    ],
    [
      185,
      736,
      5
    ],
    [
      185,
      712,
      5
    ],
    [
      185,
      704,
      5
    ],
    [
      185,
      632,
      5
    ],
    [
      185,
      624,
      5
    ],
    [
      185,
      600,
      5
    ],
    [
      185,
      592,
      5
    ],
    [
      185,
      584,
      5
    ],
    [
      185,
      576,
      5
    ],
    [
      185,
      568,
      5
    ],
    [
      185,
      560,
      5
    ],
    [
      185,
      536,
      5
    ],
    [
      185,
      528,
      5
    ],
    [
      185,
      520,
      5
    ],
    [
      185,
      512,
      5
    ],
    [
      185,
      504,
      5
    ],
    [
      185,
      496,
      5
    ],
    [
      185,
      472,
      5
    ],
    [
      185,
      464,
      5
    ],
    [
      185,
      456,
      5
    ],
    [
      185,
      448,
      5
    ],
    [
      185,
      248,
      5
    ],
    [
      185,
      240,
      5
    ],
    [
      185,
      216,
      5
    ],
    [
      185,
      208,
      5
    ],
    [
      185,
      232,
      5
    ],
    [
      185,
      224,
      5
    ],
    [
      185,
      200,
      5
    ],
    [
      185,
      192,
      5
    ],
    [
      185,
      184,
      5
    ],
    [
      185,
      176,
      5
    ],
    [
      185,
      152,
      5
    ],
    [
      185,
      144,
      5
    ],
    [
      185,
      168,
      5
    ],
    [
      185,
      160,
      5
    ],
    [
      185,
      136,
      5
    ],
    [
      185,
      128,
      5
    ],
    [
      185,
      120,
      5
    ],
    [
      185,
      112,
      5
    ],
    [
      185,
      88,
      5
    ],
    [
      185,
      80,
      5
    ],
    [
      185,
      72,
      5
    ],
    [
      185,
      64,
      5
    ],
    [
      185,
      56,
      5
    ],
    [
      185,
      48,
      5
    ],
    [
      185,
      24,
      5
    ],
    [
      185,
      16,
      5
    ],
    [
      185,
      8,
      5
    ],
    [
      185,
      0,
      5
    ],
    [
      187,
      993,
      5
    ],
    [
      187,
      992,
      5
    ],
    [
      187,
      961,
      5
    ],
    [
      187,
      960,
      5
    ],
    [
      187,
      865,
      5
    ],
    [
      187,
      864,
      5
    ],
    [
      187,
      833,
      5
    ],
    [
      187,
      832,
      5
    ],
    [
      187,
      481,
      5
    ],
    [
      187,
      480,
      5
    ],
    [
      187,
      449,
      5
    ],
    [
      187,
      448,
      5
    ],
    [
      187,
      353,
      5
    ],
    [
      187,
      352,
      5
    ],
    [
      187,
      321,
      5
    ],
    [
      187,
      320,
      5
    ],
    [
      187,
      289,
      5
    ],
    [
      187,
      288,
      5
    ],
    [
      187,
      257,
      5
    ],
    [
      187,
      256,
      5
    ],
    [
      187,
      225,
      5
    ],
    [
      187,
      224,
      5
    ],
    [
      187,
      193,
      5
    ],
    [
      187,
      192,
      5
    ],
    [
      187,
      161,
      5
    ],
    [
      187,
      160,
      5
    ],
    [
      187,
      129,
      5
    ],
    [
      187,
      128,
      5
    ],
    [
      187,
      97,
      5
    ],
    [
      187,
      96,
      5
    ],
    [
      187,
      65,
      5
    ],
    [
      187,
      64,
      5
    ],
    [
      187,
      33,
      5
    ],
    [
      187,
      32,
      5
    ],
    [
      187,
      1,
      5
    ],
    [
      187,
      0,
      5
    ],
    [
      191,
      971,
      5
    ],
    [
      191,
      963,
      5
    ],
    [
      191,
      961,
      5
    ],
    [
      191,
      960,
      5
    ],
    [
      191,
      459,
      5
    ],
    [
      191,
      451,
      5
    ],
    [
      191,
      457,
      5
    ],
    [
      191,
      449,
      5
    ],
    [
      191,
      456,
      5
    ],
    [
      191,
      448,
      5
    ],
    [
      191,
      203,
      5
    ],
    [
      191,
      195,
      5
    ],
    [
      191,
      193,
      5
    ],
    [
      191,
      202,
      5
    ],
    [
      191,
      194,
      5
    ],
    [
      191,
      192,
      5
    ],
    [
      191,
      139,
      5
    ],
    [
      191,
      131,
      5
    ],
    [
      191,
      129,
      5
    ],
    [
      191,
      138,
      5
    ],
    [
      191,
      130,
      5
    ],
    [
      191,
      128,
      5
    ],
    [
      191,
      75,
      5
    ],
    [
      191,
      67,
      5
    ],
    [
      191,
      65,
      5
    ],
    [
      191,
      64,
      5
    ],
    [
      191,
      11,
      5
    ],
    [
      191,
      3,
      5
    ],
    [
      191,
      1,
      5
    ],
    [
      191,
      0,
      5
    ],
    [
      207,
      972,
      5
    ],
    [
      207,
      964,
      5
    ],
    [
      207,
      960,
      5
    ],
    [
      207,
      460,
      5
    ],
    [
      207,
      456,
      5
    ],
    [
      207,
      452,
      5
    ],
    [
      207,
      448,
      5
    ],
    [
      207,
      204,
      5
    ],
    [
      207,
      196,
      5
    ],
    [
      207,
      192,
      5
    ],
    [
      207,
      396,
      5
    ],
    [
      207,
      388,
      5
    ],
    [
      207,
      392,
      5
    ],
    [
      207,
      384,
      5
    ],
    [
      207,
      76,
      5
    ],
    [
      207,
      72,
      5
    ],
    [
      207,
      68,
      5
    ],
    [
      207,
      64,
      5
    ],
    [
      207,
      12,
      5
    ],
    [
      207,
      4,
      5
    ],
    [
      207,
      0,
      5
    ],
    [
      220,
      787,
      5
    ],
    [
      220,
      275,
      5
    ],
    [
      220,
      19,
      5
    ],
    [
      220,
      273,
      5
    ],
    [
      220,
      3,
      5
    ],
    [
      220,
      18,
      5
    ],
    [
      220,
      1,
      5
    ],
    [
      220,
      0,
      5
    ],
    [
      221,
      788,
      5
    ],
    [
      221,
      784,
      5
    ],
    [
      221,
      532,
      5
    ],
    [
      221,
      528,
      5
    ],
    [
      221,
      516,
      5
    ],
    [
      221,
      512,
      5
    ],
    [
      221,
      276,
      5
    ],
    [
      221,
      272,
      5
    ],
    [
      221,
      20,
      5
    ],
    [
      221,
      16,
      5
    ],
    [
      221,
      4,
      5
    ],
    [
      221,
      0,
      5
    ],
    [
      223,
      781,
      5
    ],
    [
      223,
      780,
      5
    ],
    [
      223,
      773,
      5
    ],
    [
      223,
      772,
      5
    ],
    [
      223,
      769,
      5
    ],
    [
      223,
      768,
      5
    ],
    [
      223,
      269,
      5
    ],
    [
      223,
      268,
      5
    ],
    [
      223,
      261,
      5
    ],
    [
      223,
      260,
      5
    ],
    [
      223,
      265,
      5
    ],
    [
      223,
      264,
      5
    ],
    [
      223,
      257,
      5
    ],
    [
      223,
      256,
      5
    ],
    [
      223,
      13,
      5
    ],
    [
      223,
      12,
      5
    ],
    [
      223,
      5,
      5
    ],
    [
      223,
      4,
      5
    ],
    [
      223,
      1,
      5
    ],
    [
      223,
      0,
      5
    ],
    [
      254,
      584,
      5
    ],
    [
      254,
      520,
      5
    ],
    [
      254,
      512,
      5
    ],
    [
      254,
      72,
      5
    ],
    [
      254,
      8,
      5
    ],
    [
      254,
      0,
      5
    ],
    [
      255,
      591,
      5
    ],
    [
      255,
      589,
      5
    ],
    [
      255,
      588,
      5
    ],
    [
      255,
      587,
      5
    ],
    [
      255,
      585,
      5
    ],
    [
      255,
      584,
      5
    ],
    [
      255,
      527,
      5
    ],
    [
      255,
      525,
      5
    ],
    [
      255,
      524,
      5
    ],
    [
      255,
      523,
      5
    ],
    [
      255,
      521,
      5
    ],
    [
      255,
      520,
      5
    ],
    [
      255,
      519,
      5
    ],
    [
      255,
      517,
      5
    ],
    [
      255,
      516,
      5
    ],
    [
      255,
      515,
      5
    ],
    [
      255,
      513,
      5
    ],
    [
      255,
      512,
      5
    ],
    [
      255,
      79,
      5
    ],
    [
      255,
      77,
      5
    ],
    [
      255,
      76,
      5
    ],
    [
      255,
      75,
      5
    ],
    [
      255,
      73,
      5
    ],
    [
      255,
      72,
      5
    ],
    [
      255,
      15,
      5
    ],
    [
      255,
      13,
      5
    ],
    [
      255,
      12,
      5
    ],
    [
      255,
      11,
      5
    ],
    [
      255,
      9,
      5
    ],
    [
      255,
      8,
      5
    ],
    [
      255,
      7,
      5
    ],
    [
      255,
      5,
      5
    ],
    [
      255,
      4,
      5
    ],
    [
      255,
      3,
      5
    ],
    [
      255,
      1,
      5
    ],
    [
      255,
      0,
      5
    ],
    [
      495,
      30,
      5
    ],
    [
      495,
      14,
      5
    ],
    [
      495,
      6,
      5
    ],
    [
      495,
      12,
      5
    ],
    [
      495,
      2,
      5
    ],
    [
      495,
      0,
      5
    ],
    [
      511,
      223,
      5
    ],
    [
      511,
      222,
      5
    ],
    [
      511,
      95,
      5
    ],
    [
      511,
      94,
      5
    ],
    [
      511,
      31,
      5
    ],
    [
      511,
      30,
      5
    ],
    [
      511,
      79,
      5
    ],
    [
      511,
      78,
      5
    ],
    [
      511,
      87,
      5
    ],
    [
      511,
      86,
      5
    ],
    [
      511,
      15,
      5
    ],
    [
      511,
      14,
      5
    ],
    [
      511,
      7,
      5
    ],
    [
      511,
      6,
      5
    ],
    [
      511,
      75,
      5
    ],
    [
      511,
      74,
      5
    ],
    [
      511,
      77,
      5
    ],
    [
      511,
      76,
      5
    ],
    [
      511,
      11,
      5
    ],
    [
      511,
      10,
      5
    ],
    [
      511,
      13,
      5
    ],
    [
      511,
      12,
      5
    ],
    [
      511,
      3,
      5
    ],
    [
      511,
      2,
      5
    ],
    [
      511,
      1,
      5
    ],
    [
      511,
      0,
      5
    ],
    [
      1023,
      1023,
      5
    ],
    [
      1023,
      511,
      5
    ],
    [
      1023,
      255,
      5
    ],
    [
      1023,
      223,
      5
    ],
    [
      1023,
      127,
      5
    ],
    [
      1023,
      507,
      5
    ],
    [
      1023,
      239,
      5
    ],
    [
      1023,
      95,
      5
    ],
    [
      1023,
      235,
      5
    ],
    [
      1023,
      79,
      5
    ],
    [
      1023,
      75,
      5
    ],
    [
      1023,
      63,
      5
    ],
    [
      1023,
      254,
      5
    ],
    [
      1023,
      119,
      5
    ],
    [
      1023,
      31,
      5
    ],
    [
      1023,
      237,
      5
    ],
    [
      1023,
      87,
      5
    ],
    [
      1023,
      117,
      5
    ],
    [
      1023,
      15,
      5
    ],
    [
      1023,
      222,
      5
    ],
    [
      1023,
      94,
      5
    ],
    [
      1023,
      77,
      5
    ],
    [
      1023,
      11,
      5
    ],
    [
      1023,
      116,
      5
    ],
    [
      1023,
      7,
      5
    ],
    [
      1023,
      30,
      5
    ],
    [
      1023,
      236,
      5
    ],
    [
      1023,
      86,
      5
    ],
    [
      1023,
      13,
      5
    ],
    [
      1023,
      76,
      5
    ],
    [
      1023,
      3,
      5
    ],
    [
      1023,
      12,
      5
    ],
    [
      1023,
      1,
      5
    ],
    [
      1023,
      0,
      5
    ]
  ],
  "objective": [
    0,
    "1/10",
    0,
    "1/5",
    "1/10",
    0,
    "1/10",
    0,
    0,
    "1/10",
    "1/10",
    0,
    0,
    "1/5",
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "1/5",
    "3/10",
    "1/5",
    "1/10",
    "2/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    0,
    "1/5",
    "1/5",
    "1/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    0,
    "1/5",
    "1/10",
    0,
    "-1/10",
    "1/10",
    0,
    "1/5",
    "1/10",
    0,
    "1/5",
    "-1/10",
    "1/10",
    "-1/10",
    "1/10",
    0,
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "2/5",
    "3/10",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "1/5",
    "1/10",
    0,
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "-1/10",
    "-1/5",
    0,
    "1/5",
    "-1/5",
    0,
    "-3/10",
    "-1/10",
    "-1/10",
    "1/10",
    "-3/10",
    "-1/10",
    "1/10",
    "-2/5",
    "-1/5",
    0,
    "2/5",
    "3/10",
    "1/5",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "2/5",
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/5",
    "1/10",
    0,
    0,
    "1/5",
    0,
    "1/5",
    "-1/10",
    "1/10",
    0,
    "1/5",
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "1/5",
    "1/10",
    "1/10",
    0,
    "-3/10",
    "-1/10",
    "-1/10",
    "1/10",
    "-2/5",
    "-1/5",
    0,
    0,
    "-3/5",
    "-2/5",
    "-1/5",
    0,
    "-1/5",
    "-3/10",
    "-2/5",
    "-1/5",
    "-1/2",
    "-3/10",
    "-1/10",
    "1/10",
    "-1/2",
    "-3/10",
    "-2/5",
    "-1/2",
    "-3/10",
    "-1/10",
    "-3/5",
    "-2/5",
    "-2/5",
    "-1/5",
    "-1/5",
    0,
    "-3/5",
    "-2/5",
    "-1/5",
    "-7/10",
    "-1/2",
    "-3/10",
    "-1/5",
    0,
    "-1/2",
    "-3/10",
    "-1/10",
    "1/5",
    "-3/10",
    "-1/10",
    "1/10",
    "-4/5",
    "-3/5",
    "-2/5",
    "-1/5",
    0,
    "7/10",
    "3/5",
    "1/2",
    "3/5",
    "1/2",
    "2/5",
    "2/5",
    "1/2",
    "2/5",
    "3/10",
    "1/2",
    "2/5",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "2/5",
    "3/10",
    "1/5",
    "1/10",
    "1/2",
    "1/2",
    "2/5",
    "2/5",
    "2/5",
    "3/10",
    "2/5",
    "3/10",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "3/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/5",
    "1/10",
    "1/5",
    "1/10",
    "1/10",
    "1/10",
    0,
    "1/10",
    0,
    0,
    0,
    "-1/10",
    "2/5",
    "2/5",
    "3/10",
    "2/5",
    "3/10",
    "2/5",
    "3/10",
    "3/10",
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    "-1/10",
    "-1/5",
    "1/5",
    "1/10",
    0,
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/5",
    "1/10",
    "1/10",
    0,
    "1/5",
    "1/10",
    "1/10",
    0,
    0,
    "-1/10",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    "1/5",
    "1/10",
    "1/10",
    0,
    "1/10",
    0,
    0,
    "-1/10",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    0,
    "-1/10",
    "-1/10",
    "-1/5",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    "1/10",
    0,
    0,
    "1/5",
    "-1/10",
    "1/10",
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "-1/5",
    0,
    "-3/10",
    "-1/10",
    0,
    "1/5",
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "-3/10",
    "-1/10",
    0,
    "1/5",
    "-1/10",
    "1/10",
    "-3/10",
    "-1/10",
    "-2/5",
    "-1/5",
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "-1/2",
    "-3/10",
    "-1/10",
    "1/10",
    "-3/5",
    "-2/5",
    "-2/5",
    "-1/5",
    "-1/5",
    0,
    "-7/10",
    "-1/2",
    "-3/10",
    "-1/2",
    "-3/10",
    "-1/10",
    "-1/2",
    "-3/10",
    "-1/10",
    "-3/10",
    "-1/10",
    "1/10",
    "-4/5",
    "-3/5",
    "-2/5",
    "-1/5",
    "-3/5",
    "-2/5",
    "-1/5",
    0,
    0,
    "1/5",
    "2/5",
    "-1/10",
    "1/10",
    "1/10",
    "3/10",
    "-1/5",
    0,
    "1/5",
    "-1/5",
    0,
    0,
    "1/5",
    "-3/10",
    "-1/10",
    "-1/10",
    "1/10",
    "-2/5",
    "-1/5",
    0,
    "1/2",
    "2/5",
    "3/10",
    "3/10",
    "1/5",
    "1/5",
    "1/10",
    0,
    "1/10",
    "3/10",
    0,
    "1/5",
    "-1/10",
    "1/10",
    0,
    "1/5",
    "-1/10",
    "1/10",
    "-1/5",
    0,
    "-2/5",
    "-1/5",
    "-1/5",
    0,
    0,
    "1/5",
    "-1/2",
    "-3/10",
    "-3/10",
    "-1/10",
    "-3/10",
    "-1/10",
    "-1/10",
    "1/10",
    "-3/5",
    "-2/5",
    "-2/5",
    "-1/5",
    "-1/5",
    0,
    "-3/10",
    "-1/10",
    "1/10",
    "-2/5",
    "-1/5",
    0,
    "-9/10",
    "-7/10",
    "-1/2",
    "-7/10",
    "-1/2",
    "-3/10",
    "-7/10",
    "-1/2",
    "-3/10",
    "-1/2",
    "-3/10",
    "-1/10",
    "-1/2",
    "-3/10",
    "-1/10",
    "-3/10",
    "-1/10",
    "1/10",
    -1,
    "-4/5",
    "-3/5",
    "-4/5",
    "-3/5",
    "-2/5",
    "-4/5",
    "-3/5",
    "-2/5",
    "-3/5",
    "-2/5",
    "-1/5",
    "-3/5",
    "-2/5",
    "-1/5",
    "-2/5",
    "-1/5",
    0,
    "-4/5",
    "-3/5",
    "-2/5",
    "-2/5",
    "-1/5",
    0,
    "-7/5",
    "-6/5",
    "-6/5",
    -1,
    -1,
    "-4/5",
    -1,
    "-4/5",
    -1,
    "-4/5",
    "-4/5",
    "-3/5",
    "-3/5",
    "-2/5",
    "-4/5",
    "-3/5",
    "-4/5",
    "-3/5",
    "-3/5",
    "-2/5",
    "-3/5",
    "-2/5",
    "-2/5",
    "-1/5",
    "-1/5",
    0,
    -2,
    "-9/5",
    "-8/5",
    "-7/5",
    "-7/5",
    "-8/5",
    "-7/5",
    "-6/5",
    "-6/5",
    -1,
    "-4/5",
    "-6/5",
    "-7/5",
    "-6/5",
    -1,
    "-6/5",
    -1,
    -1,
    "-4/5",
    "-6/5",
    -1,
    "-4/5",
    "-3/5",
    "-4/5",
    "-3/5",
    "-4/5",
    -1,
    "-4/5",
    "-3/5",
    "-3/5",
    "-2/5",
    "-2/5",
    "-1/5",
    0
  ],
  "X matrices": {
    "(0, 0, 1)": [
      "79/512",
      "-43/1024",
      "127/256",
      "-27/256",
      "1/1024",
      "-283/1024",
      "-23/256",
      "-211/512",
      "-73/512",
      "74713/535552",
      "-147949/535552",
      "5/256",
      "-11/128",
      "13/128",
      "-41/512",
      "-1477/535552",
      "29/512",
      "1149637/535552",
      "-103/256",
      "77/512",
      "-1135/1024",
      "-65/256",
      "-853739/535552",
      "-309/512",
      "29/256",
      "-19/1024",
      "227/1024",
      "81/1024",
      "93/256",
      "109/1024",
      "115/1024",
      "-9/256",
      "29/512",
      "11/512",
      "-17/512",
      "669/1024",
      "183/1024",
      "927/1024",
      "313/1024",
      "47/256",
      "53/128",
      "47/512",
      "856693/535552",
      "251/512",
      "209/1024"
    ],
    "(0, 0, 3)": [
      "51/1024",
      "-3/1024",
      "-3/1024",
      "-3/1024",
      "-3/1024",
      "-3/1024",
      "-3/1024",
      "3/256",
      "3/256",
      "3/256",
      "-7/1024",
      "-7/1024",
      "-7/1024",
      "-7/1024",
      "-7/1024",
      "-7/1024",
      "9/1024",
      "9/1024",
      "9/1024",
      "3/1024",
      "333/1024",
      "-11/32",
      "13/1024",
      "97/1024",
      "19/256",
      "-47/1024",
      "1/1024",
      "-55/1024",
      "3/1024",
      "-45/256",
      "229/1024",
      "123/1024",
      "-151/1024",
      "13/1024",
      "-65/512",
      "-7/512",
      "1/256",
      "-11/1024",
      "-1/1024",
      "337/512",
      "-125/512",
      "1/512",
      "-9/256",
      "41/512",
      "-37/512",
      "95/1024",
      "-9/128",
      "201/1024",
      "-193/512",
      "-219/1024",
      "95/512",
      "-169/1024",
      "287/1024",
      "3/512",
      "-7/256",
      "1/1024",
      "-1/1024",
      "165/256",
      "-195/512",
      "-9/1024",
      "3/32",
      "55/1024",
      "-87/512",
      "17/256",
      0,
      "61/512",
      "31/1024",
      "-87/1024",
      "155/512",
      "-59/128",
      "-9/512",
      "11/1024",
      "-7/512",
      "-1/1024",
      "151/256",
      "-195/1024",
      "1/512",
      "-19/256",
      "131/1024",
      "-53/512",
      "-83/1024",
      "-13/512",
      "-41/1024",
      "9/512",
      "-127/512",
      "145/512",
      "-1/512",
      "-17/1024",
      "-1/512",
      "-1/1024",
      "625/1024",
      "-341/1024",
      "3/128",
      "-1/8",
      "53/1024",
      "-27/512",
      "19/1024",
      "141/1024",
      "-187/1024",
      "-39/512",
      "63/1024",
      "-5/1024",
      "-1/128",
      "-1/128",
      "-1/1024",
      "41/128",
      "-1/32",
      "29/1024",
      "-3/64",
      "5/256",
      "-27/512",
      "-131/1024",
      "121/1024",
      "41/512",
      "-67/512",
      "-9/1024",
      "-1/256",
      "-1/128",
      "-1/1024",
      "353/1024",
      "69/1024",
      "29/128",
      "-5/512",
      "25/512",
      "15/512",
      "-3/256",
      "23/512",
      "-7/128",
      "77/1024",
      "73/1024",
      "39/512",
      "15/1024",
      "527/1024",
      "29/512",
      "47/1024",
      "-5/64",
      "-5/128",
      "53/1024",
      "-77/1024",
      "145/1024",
      "37/512",
      "81/1024",
      "73/1024",
      "15/1024",
      "91/256",
      "-13/1024",
      "27/512",
      "17/512",
      "-17/1024",
      "55/1024",
      "-65/1024",
      "77/1024",
      "37/512",
      "77/1024",
      "15/1024",
      "111/256",
      "-265/1024",
      "-111/1024",
      "65/1024",
      "41/1024",
      "51/512",
      "15/1024",
      "-3/512",
      "3/256",
      "-1/1024",
      "323/512",
      "251/1024",
      "-181/1024",
      "173/1024",
      "-87/256",
      "-5/1024",
      "7/256",
      "-1/512",
      "-1/1024",
      "79/256",
      "-53/256",
      "49/1024",
      "-17/1024",
      "1/256",
      "3/256",
      "5/1024",
      "-1/1024",
      "221/512",
      "43/1024",
      "119/1024",
      "1/128",
      "5/1024",
      "1/128",
      "-1/1024",
      "233/512",
      "-31/64",
      "-1/1024",
      "21/1024",
      "1/1024",
      "-1/1024",
      "229/256",
      "21/1024",
      "-9/512",
      "9/512",
      "-1/1024",
      "323/1024",
      "33/512",
      "193/1024",
      "3/256",
      "225/512",
      "33/512",
      "3/256",
      "323/1024",
      "3/256",
      "103/1024"
    ],
    "(1, 0, 3)": [
      "149/1024",
      "-41/1024",
      "-31/1024",
      "-31/1024",
      "-23/512",
      "-23/512",
      "-29/1024",
      "-87/1024",
      "-87/1024",
      "77/1024",
      "77/1024",
      "-57/512",
      "-9/512",
      "3/512",
      "-1/32",
      "-1/32",
      "-73/1024",
      "-133/1024",
      "5/512",
      "-133/1024",
      "-85/1024",
      "-43/1024",
      "-43/1024",
      "-23/512",
      "-23/512",
      "-35/1024",
      "-7/1024",
      "97/512",
      "5/512",
      "5/512",
      "19/256",
      "19/256",
      "31/1024",
      "105/1024",
      "105/1024",
      "-27/256",
      "-27/256",
      "119/1024",
      "9/512",
      "9/1024",
      "57/1024",
      "57/1024",
      "47/512",
      "189/1024",
      0,
      "189/1024",
      "79/1024",
      "67/1024",
      "67/1024",
      "27/512",
      "27/512",
      "9/256",
      "-5/1024",
      "817/1024",
      "-523/1024",
      "-13/128",
      "29/256",
      "13/1024",
      "179/1024",
      "-155/1024",
      "459/512",
      "-469/512",
      "13/1024",
      "-11/1024",
      "-1/128",
      "23/1024",
      "-59/1024",
      0,
      "41/512",
      "-3/1024",
      "-5/64",
      "5/1024",
      "-33/1024",
      "7/1024",
      "-29/1024",
      "9/1024",
      "1/1024",
      "-13/1024",
      "817/1024",
      "29/256",
      "-13/128",
      "13/1024",
      "-155/1024",
      "179/1024",
      "-469/512",
      "459/512",
      "13/1024",
      "-11/1024",
      "-1/128",
      "-59/1024",
      "23/1024",
      0,
      "-5/64",
      "-3/1024",
      "41/512",
      "5/1024",
      "7/1024",
      "-33/1024",
      "9/1024",
      "-29/1024",
      "1/1024",
      "-13/1024",
      "205/512",
      "21/256",
      "43/1024",
      "115/1024",
      "187/1024",
      "-333/1024",
      "55/1024",
      "83/512",
      "23/512",
      "11/512",
      "17/256",
      "53/512",
      "125/1024",
      "119/512",
      "5/1024",
      "137/512",
      "51/512",
      "101/1024",
      "83/1024",
      "85/1024",
      "77/1024",
      "51/1024",
      "-7/1024",
      "205/512",
      "43/1024",
      "187/1024",
      "115/1024",
      "55/1024",
      "-333/1024",
      "83/512",
      "23/512",
      "11/512",
      "53/512",
      "17/256",
      "125/1024",
      "137/512",
      "5/1024",
      "119/512",
      "51/512",
      "83/1024",
      "101/1024",
      "77/1024",
      "85/1024",
      "51/1024",
      "-7/1024",
      "165/1024",
      "79/1024",
      "79/1024",
      "-47/1024",
      "-47/1024",
      "43/512",
      "21/1024",
      "-1/512",
      "13/512",
      "13/512",
      "15/512",
      "93/1024",
      "-1/256",
      "93/1024",
      "11/256",
      "17/512",
      "17/512",
      "9/256",
      "9/256",
      "25/1024",
      "1/1024",
      "581/1024",
      "179/1024",
      "89/1024",
      "-487/1024",
      "133/512",
      "9/128",
      "13/512",
      "75/512",
      "51/512",
      "21/128",
      "403/1024",
      0,
      "341/1024",
      "151/1024",
      "129/1024",
      "147/1024",
      "57/512",
      "61/512",
      "5/64",
      "-3/1024",
      "581/1024",
      "-487/1024",
      "89/1024",
      "133/512",
      "9/128",
      "13/512",
      "51/512",
      "75/512",
      "21/128",
      "341/1024",
      0,
      "403/1024",
      "151/1024",
      "147/1024",
      "129/1024",
      "61/512",
      "57/512",
      "5/64",
      "-3/1024",
      "491/256",
      "-355/256",
      "-55/256",
      "-51/1024",
      "-29/1024",
      "1/512",
      "-139/512",
      "-227/1024",
      "-143/512",
      "1/256",
      "-313/512",
      "-157/1024",
      "-113/512",
      "-21/256",
      "-1/8",
      "-37/512",
      "-67/1024",
      "11/1024",
      "491/256",
      "-55/256",
      "-51/1024",
      "-29/1024",
      "-139/512",
      "1/512",
      "-227/1024",
      "-313/512",
      "1/256",
      "-143/512",
      "-157/1024",
      "-21/256",
      "-113/512",
      "-37/512",
      "-1/8",
      "-67/1024",
      "11/1024",
      "111/256",
      "77/1024",
      "25/1024",
      "135/1024",
      "135/1024",
      "191/1024",
      "409/1024",
      0,
      "409/1024",
      "177/1024",
      "149/1024",
      "149/1024",
      "65/512",
      "65/512",
      "3/32",
      0,
      "151/1024",
      "7/512",
      "21/512",
      "21/512",
      "25/512",
      "3/32",
      "5/1024",
      "3/32",
      "41/1024",
      "17/512",
      "17/512",
      "9/256",
      "9/256",
      "23/1024",
      "-1/256",
      "163/1024",
      "9/256",
      "9/256",
      "5/256",
      "29/512",
      "-27/1024",
      "29/512",
      "1/1024",
      "25/1024",
      "25/1024",
      "1/128",
      "1/128",
      "9/1024",
      "-3/256",
      "107/256",
      "-5/512",
      "33/256",
      "287/1024",
      "-1/512",
      "203/1024",
      "39/512",
      "57/1024",
      "119/1024",
      "7/128",
      "31/512",
      "21/512",
      "-5/512",
      "107/256",
      "33/256",
      "203/1024",
      "-1/512",
      "287/1024",
      "39/512",
      "119/1024",
      "57/1024",
      "31/512",
      "7/128",
      "21/512",
      "-5/512",
      "323/1024",
      "387/1024",
      "-9/1024",
      "387/1024",
      "63/512",
      "69/512",
      "69/512",
      "41/512",
      "41/512",
      "31/512",
      "-17/512",
      "1069/1024",
      "-1/512",
      "719/1024",
      "275/1024",
      "61/256",
      "149/512",
      "185/1024",
      "191/1024",
      "31/256",
      "-11/512",
      "59/512",
      "-1/512",
      "-3/1024",
      "-1/1024",
      "-1/1024",
      "1/256",
      "1/256",
      "-1/512",
      "3/1024",
      "1069/1024",
      "275/1024",
      "149/512",
      "61/256",
      "191/1024",
      "185/1024",
      "31/256",
      "-11/512",
      "247/1024",
      "95/1024",
      "95/1024",
      "41/512",
      "41/512",
      "47/1024",
      "-1/256",
      "395/1024",
      "49/1024",
      "73/1024",
      "59/1024",
      "47/1024",
      "-11/1024",
      "395/1024",
      "59/1024",
      "73/1024",
      "47/1024",
      "-11/1024",
      "169/512",
      "15/256",
      "39/1024",
      "1/1024",
      "169/512",
      "39/1024",
      "1/1024",
      "21/128",
      "-1/1024",
      "69/512"
    ],
    "(1, 1, 3)": [
      "89/512",
      "-1/1024",
      "-1/1024",
      "337/1024",
      "95/1024",
      "95/1024",
      "9/512",
      "-69/1024",
      "-337/1024",
      "-79/512",
      "85/1024",
      "-79/512",
      "109/1024",
      "109/1024",
      "-133/512",
      "41/256",
      "3/512",
      "3/512",
      "63/1024",
      "63/1024",
      "1/64",
      "53/1024",
      "111/512",
      "-21/512",
      "21/512",
      "3/1024",
      "23/1024",
      "3/1024",
      "-11/1024",
      "-21/512",
      "-71/1024",
      "3/512",
      "-5/1024",
      "-3/128",
      "1/32",
      "-33/1024",
      "9/512",
      "23/1024",
      "-47/1024",
      "1/128",
      "-1/256",
      "1/512",
      "1/512",
      "111/512",
      "21/512",
      "23/1024",
      "3/1024",
      "3/1024",
      "-11/1024",
      "-21/512",
      "-5/1024",
      "3/512",
      "-71/1024",
      "1/32",
      "-3/128",
      "-33/1024",
      "9/512",
      "-47/1024",
      "23/1024",
      "-1/256",
      "1/128",
      "1/512",
      "1/512",
      "757861/535552",
      "27/64",
      "27/64",
      "47/512",
      "-63/256",
      "-757861/535552",
      "-663/1024",
      "313/1024",
      "-663/1024",
      "419/1024",
      "419/1024",
      "-967/1024",
      "671/1024",
      "33/512",
      "33/512",
      "135/512",
      "135/512",
      "1/16",
      "123/512",
      "113/256",
      "61/512",
      "45/1024",
      "-37/512",
      "-27/64",
      "-99/512",
      "101/1024",
      "-53/256",
      "143/1024",
      "133/1024",
      "-311/1024",
      "25/128",
      "25/1024",
      "35/1024",
      "43/512",
      "23/256",
      "33/1024",
      "35/512",
      "113/256",
      "45/1024",
      "-37/512",
      "-27/64",
      "-53/256",
      "101/1024",
      "-99/512",
      "133/1024",
      "143/1024",
      "-311/1024",
      "25/128",
      "35/1024",
      "25/1024",
      "23/256",
      "43/512",
      "33/1024",
      "35/512",
      "149/1024",
      "-19/1024",
      "-47/512",
      "-19/512",
      "25/1024",
      "-19/512",
      "35/1024",
      "35/1024",
      "-71/1024",
      "11/256",
      "9/1024",
      "9/1024",
      "21/1024",
      "21/1024",
      "11/1024",
      "15/1024",
      "37/256",
      "63/256",
      "17/512",
      "-59/1024",
      "17/512",
      "-53/512",
      "-53/512",
      "153/1024",
      "-57/512",
      "-19/1024",
      "-19/1024",
      "-41/1024",
      "-41/1024",
      "-11/1024",
      "-43/1024",
      "757861/535552",
      "663/1024",
      "-313/1024",
      "663/1024",
      "-419/1024",
      "-419/1024",
      "967/1024",
      "-671/1024",
      "-33/512",
      "-33/512",
      "-135/512",
      "-135/512",
      "-1/16",
      "-123/512",
      "689/1024",
      "-9/64",
      "353/1024",
      "-65/512",
      "-115/512",
      "61/128",
      "-81/256",
      "-81/1024",
      "29/1024",
      "-19/128",
      "-65/512",
      "-15/512",
      "-117/1024",
      "207/1024",
      "-9/64",
      "109/1024",
      "109/1024",
      "-279/1024",
      "77/512",
      "5/256",
      "5/256",
      "53/1024",
      "53/1024",
      "23/1024",
      "5/128",
      "689/1024",
      "-115/512",
      "-65/512",
      "61/128",
      "-81/256",
      "29/1024",
      "-81/1024",
      "-65/512",
      "-19/128",
      "-15/512",
      "-117/1024",
      "229/512",
      "11/128",
      "-319/1024",
      "51/256",
      "-37/1024",
      "71/1024",
      "9/128",
      "41/512",
      "13/512",
      "17/256",
      "229/512",
      "-319/1024",
      "51/256",
      "71/1024",
      "-37/1024",
      "41/512",
      "9/128",
      "13/512",
      "17/256",
      "875/1024",
      "-63/128",
      "-5/128",
      "-5/128",
      "-183/1024",
      "-183/1024",
      "-61/1024",
      "-167/1024",
      "449/1024",
      "29/1024",
      "29/1024",
      "1/8",
      "1/8",
      "33/1024",
      "115/1024",
      "89/256",
      "-57/512",
      "19/1024",
      "-5/1024",
      "1/128",
      "-1/256",
      "89/256",
      "-5/1024",
      "19/1024",
      "1/128",
      "-1/256",
      "77/256",
      "11/256",
      "13/1024",
      "45/1024",
      "77/256",
      "13/1024",
      "45/1024",
      "75/512",
      "5/512",
      "19/128"
    ],
    "(3, 0, 3)": [
      "161/512",
      "-9/64",
      "3/1024",
      "11/1024",
      "-21/256",
      "31/512",
      "-9/256",
      "1/32",
      "17/512",
      "-13/512",
      "1/64",
      "-17/512",
      "-3/512",
      "1/512",
      "43/512",
      "-9/128",
      "-25/1024",
      "9/1024",
      "65/1024",
      "-105/1024",
      "-7/1024",
      "-7/1024",
      "-83/1024",
      "47/1024",
      "-13/512",
      "161/512",
      "3/1024",
      "11/1024",
      "31/512",
      "-21/256",
      "1/32",
      "-9/256",
      "-13/512",
      "17/512",
      "-17/512",
      "1/64",
      "1/512",
      "-3/512",
      "-9/128",
      "43/512",
      "9/1024",
      "-25/1024",
      "-105/1024",
      "65/1024",
      "-7/1024",
      "-7/1024",
      "47/1024",
      "-83/1024",
      "-13/512",
      "75/512",
      "13/1024",
      "1/128",
      "1/128",
      "7/1024",
      "7/1024",
      "15/1024",
      "15/1024",
      "9/512",
      "9/512",
      "3/128",
      "3/128",
      "1/512",
      "1/512",
      "3/128",
      "3/128",
      "1/1024",
      "1/1024",
      "3/512",
      "9/1024",
      "15/1024",
      "15/1024",
      "-13/1024",
      "19/128",
      "11/1024",
      "11/1024",
      "5/1024",
      "5/1024",
      "1/64",
      "1/64",
      "7/512",
      "7/512",
      "21/1024",
      "21/1024",
      "7/512",
      "7/512",
      "5/256",
      "5/256",
      "-3/512",
      "-3/512",
      "5/1024",
      "-1/256",
      "1/256",
      "1/256",
      "-11/256",
      "437/1024",
      "-185/1024",
      "-19/1024",
      "3/1024",
      "111/1024",
      "-89/1024",
      "3/512",
      "1/128",
      "11/256",
      "5/512",
      "183/1024",
      "-169/1024",
      "11/1024",
      "29/1024",
      "-1/256",
      "-3/256",
      "1/512",
      "7/1024",
      "7/512",
      "5/512",
      "-9/512",
      "437/1024",
      "3/1024",
      "-19/1024",
      "-89/1024",
      "111/1024",
      "1/128",
      "3/512",
      "5/512",
      "11/256",
      "-169/1024",
      "183/1024",
      "29/1024",
      "11/1024",
      "-3/256",
      "-1/256",
      "1/512",
      "7/1024",
      "5/512",
      "7/512",
      "-9/512",
      "135/512",
      "-5/512",
      "-23/1024",
      "29/1024",
      "5/512",
      "11/512",
      "21/1024",
      "17/1024",
      "-19/256",
      "15/256",
      "35/1024",
      "9/1024",
      "-21/1024",
      "35/1024",
      "7/1024",
      "1/128",
      "21/512",
      "-9/512",
      "3/512",
      "135/512",
      "29/1024",
      "-23/1024",
      "11/512",
      "5/512",
      "17/1024",
      "21/1024",
      "15/256",
      "-19/256",
      "9/1024",
      "35/1024",
      "35/1024",
      "-21/1024",
      "7/1024",
      "1/128",
      "-9/512",
      "21/512",
      "3/512",
      "421/1024",
      "-115/1024",
      "1/32",
      "1/256",
      "63/1024",
      "19/1024",
      "125/512",
      "-127/512",
      "7/512",
      "13/256",
      "29/512",
      "-43/512",
      "5/1024",
      "3/256",
      "-11/512",
      "15/256",
      "-11/512",
      "421/1024",
      "1/256",
      "1/32",
      "19/1024",
      "63/1024",
      "-127/512",
      "125/512",
      "13/256",
      "7/512",
      "-43/512",
      "29/512",
      "5/1024",
      "3/256",
      "15/256",
      "-11/512",
      "-11/512",
      "307/1024",
      "27/1024",
      "41/1024",
      "43/1024",
      "3/512",
      "-3/128",
      "5/128",
      "25/512",
      "27/1024",
      "-3/1024",
      "7/512",
      "17/1024",
      "5/256",
      "23/512",
      "-1/512",
      "307/1024",
      "43/1024",
      "41/1024",
      "-3/128",
      "3/512",
      "25/512",
      "5/128",
      "-3/1024",
      "27/1024",
      "7/512",
      "17/1024",
      "23/512",
      "5/256",
      "-1/512",
      "47/128",
      "17/256",
      "43/1024",
      "-23/1024",
      "75/1024",
      "47/1024",
      "15/1024",
      "-31/1024",
      "1/64",
      "13/512",
      "27/512",
      "9/256",
      "-17/1024",
      "47/128",
      "-23/1024",
      "43/1024",
      "47/1024",
      "75/1024",
      "-31/1024",
      "15/1024",
      "1/64",
      "13/512",
      "9/256",
      "27/512",
      "-17/1024",
      "751/1024",
      "-583/1024",
      "-15/512",
      "21/512",
      "129/1024",
      "-187/1024",
      "-3/1024",
      "1/512",
      "-11/128",
      "21/256",
      "-13/256",
      "751/1024",
      "21/512",
      "-15/512",
      "-187/1024",
      "129/1024",
      "-3/1024",
      "1/512",
      "21/256",
      "-11/128",
      "-13/256",
      "373/1024",
      "7/1024",
      "5/1024",
      "11/1024",
      "9/512",
      "11/512",
      "39/512",
      "1/512",
      "-9/1024",
      "373/1024",
      "11/1024",
      "5/1024",
      "9/512",
      "11/512",
      "1/512",
      "39/512",
      "-9/1024",
      "155/512",
      "-35/512",
      "1/256",
      "3/1024",
      "-1/32",
      "23/512",
      "9/512",
      "155/512",
      "1/256",
      "3/1024",
      "23/512",
      "-1/32",
      "9/512",
      "139/1024",
      "5/1024",
      "7/512",
      "7/512",
      "-3/512",
      "35/256",
      "25/1024",
      "25/1024",
      "1/1024",
      "49/128",
      "-7/512",
      "7/1024",
      "49/128",
      "7/1024",
      "161/1024"
    ],
    "(7, 0, 3)": [
      "133/512",
      "-169/1024",
      "161/1024",
      "-29/1024",
      "29/512",
      "-35/512",
      "9/128",
      "-25/512",
      "27/1024",
      "-61/1024",
      "-55/512",
      "-11/1024",
      "-101/1024",
      "5/512",
      "-63/1024",
      "-25/1024",
      "-11/512",
      "-35/1024",
      "-73/512",
      "-29/1024",
      "-149/512",
      "151/1024",
      "-237/1024",
      "-33/1024",
      "37/64",
      "-165/1024",
      "-29/1024",
      "-17/256",
      "99/512",
      "-35/512",
      "13/512",
      "-137/1024",
      "27/1024",
      "-11/1024",
      "-25/128",
      "-11/1024",
      "-5/64",
      "43/1024",
      "-41/1024",
      "-11/512",
      "-145/1024",
      "5/64",
      "-145/1024",
      "75/512",
      "-681/1024",
      "147/1024",
      "-33/1024",
      "131/512",
      "-29/1024",
      "35/512",
      "-17/256",
      "29/512",
      "-15/256",
      "13/512",
      "-25/512",
      "-101/1024",
      "-11/1024",
      "-55/512",
      "-1/128",
      "-29/512",
      "-3/256",
      "-11/512",
      "-15/512",
      "-9/64",
      "-9/256",
      "-59/256",
      "73/512",
      "-147/512",
      "-33/1024",
      "75/512",
      "-17/1024",
      "-17/1024",
      "-17/1024",
      "5/256",
      "5/256",
      "5/256",
      "25/512",
      "25/512",
      "25/512",
      "13/1024",
      "13/1024",
      "13/1024",
      "11/512",
      "53/1024",
      "53/1024",
      "53/1024",
      "65/1024",
      "65/1024",
      "65/1024",
      "5/512",
      "5/32",
      "-9/256",
      "31/512",
      "-15/512",
      "5/512",
      "-25/1024",
      "-1/32",
      "5/512",
      "-35/1024",
      "-7/1024",
      "-7/256",
      "-5/512",
      "-5/1024",
      "-1/256",
      "-25/512",
      "-3/512",
      "-87/1024",
      "33/512",
      "-27/256",
      "-3/256",
      "259/1024",
      "-37/1024",
      "5/512",
      "-33/512",
      "11/1024",
      "5/512",
      "-77/1024",
      "5/512",
      "-37/1024",
      "13/1024",
      "-21/1024",
      "-5/1024",
      "-25/512",
      "41/1024",
      "-51/1024",
      "17/256",
      "-33/128",
      "67/1024",
      "-3/256",
      "161/1024",
      "-25/1024",
      "11/1024",
      "-31/1024",
      "-35/1024",
      "5/512",
      "-1/32",
      "-1/1024",
      "-15/512",
      "-7/512",
      "-5/1024",
      "-3/512",
      "-51/1024",
      "-3/1024",
      "-55/512",
      "69/1024",
      "-11/128",
      "-3/256",
      "191/1024",
      "-11/1024",
      "39/512",
      "25/512",
      "25/1024",
      "51/1024",
      "1/512",
      "15/1024",
      "1/1024",
      "13/1024",
      "27/1024",
      "55/1024",
      "29/1024",
      "79/1024",
      "-3/512",
      "83/1024",
      "9/1024",
      "281/1024",
      "-3/256",
      "25/1024",
      "19/256",
      "25/1024",
      "21/1024",
      "-7/512",
      "11/1024",
      "13/1024",
      "55/1024",
      "1/1024",
      "55/1024",
      "-7/1024",
      "169/1024",
      "-3/512",
      "9/1024",
      "3/16",
      "51/1024",
      "25/1024",
      "25/512",
      "-5/1024",
      "17/1024",
      "3/512",
      "13/1024",
      "29/1024",
      "55/1024",
      "27/1024",
      "21/256",
      "-7/1024",
      "79/1024",
      "9/1024",
      "195/512",
      "83/1024",
      "253/1024",
      "19/1024",
      "9/256",
      "13/512",
      "9/256",
      "89/1024",
      "133/1024",
      "21/256",
      "93/512",
      "37/512",
      "89/512",
      "1/32",
      "35/64",
      "83/1024",
      "41/1024",
      "9/1024",
      "31/1024",
      "9/256",
      "133/1024",
      "5/128",
      "133/1024",
      "37/512",
      "145/512",
      "37/512",
      "1/32",
      "195/512",
      "21/1024",
      "9/256",
      "3/128",
      "9/256",
      "21/256",
      "133/1024",
      "89/1024",
      "89/512",
      "37/512",
      "93/512",
      "1/32",
      "87/512",
      "-9/512",
      "-9/1024",
      "9/1024",
      "9/256",
      "11/1024",
      "37/1024",
      "1/256",
      "105/1024",
      "5/256",
      "5/1024",
      "17/128",
      "29/1024",
      "9/1024",
      "17/1024",
      "25/512",
      "17/1024",
      "85/1024",
      "-37/1024",
      "81/1024",
      "5/1024",
      "127/1024",
      "9/1024",
      "31/1024",
      "23/1024",
      "15/512",
      "5/128",
      "61/1024",
      "7/256",
      "5/1024",
      "115/1024",
      "31/1024",
      "31/1024",
      "31/1024",
      "47/1024",
      "47/1024",
      "47/1024",
      "9/1024",
      "91/256",
      "49/1024",
      "113/512",
      "47/512",
      "117/512",
      "83/1024",
      "1/32",
      "541/1024",
      "49/1024",
      "117/512",
      "-57/1024",
      "117/512",
      "1/32",
      "91/256",
      "83/1024",
      "117/512",
      "47/512",
      "1/32",
      "1/2",
      "-23/256",
      "387/1024",
      "53/1024",
      "987/1024",
      "-11/128",
      "53/1024",
      "127/256",
      "53/1024",
      "31/1024"
    ],
    "(7, 1, 3)": [
      "348299/535552",
      "-71/256",
      "-71/256",
      "-71/256",
      "-731/1024",
      "-731/1024",
      "-731/1024",
      "-227/256",
      "-203/256",
      "-203/256",
      "-203/256",
      "-887/1024",
      "-887/1024",
      "-887/1024",
      "-197/256",
      "-197/256",
      "-197/256",
      "-21/32",
      "-21/32",
      "-21/32",
      "-348299/535552",
      "-321/512",
      "-321/512",
      "-321/512",
      "-625/1024",
      "-625/1024",
      "-625/1024",
      "-481/1024",
      "179/512",
      "103/1024",
      "229/1024",
      "337/1024",
      "381/1024",
      "163/512",
      "217/512",
      "385/1024",
      "413/1024",
      "195/512",
      "109/256",
      "431/1024",
      "435/1024",
      "379/1024",
      "189/512",
      "95/256",
      "315/1024",
      "319/1024",
      "157/512",
      "71/256",
      "159/512",
      "39/128",
      "159/512",
      "75/256",
      "9/32",
      "303/1024",
      "219/1024",
      "121/256",
      "103/1024",
      "191/512",
      "281/1024",
      "381/1024",
      "217/512",
      "413/1024",
      "181/512",
      "413/1024",
      "431/1024",
      "55/128",
      "431/1024",
      "377/1024",
      "191/512",
      "189/512",
      "161/512",
      "309/1024",
      "317/1024",
      "71/256",
      "39/128",
      "323/1024",
      "313/1024",
      "9/32",
      "315/1024",
      "9/32",
      "219/1024",
      "179/512",
      "325/1024",
      "191/512",
      "337/1024",
      "217/512",
      "195/512",
      "413/1024",
      "385/1024",
      "435/1024",
      "431/1024",
      "109/256",
      "381/1024",
      "377/1024",
      "379/1024",
      "311/1024",
      "5/16",
      "317/1024",
      "71/256",
      "159/512",
      "313/1024",
      "317/1024",
      "303/1024",
      "9/32",
      "75/256",
      "219/1024",
      "1175/1024",
      "903/1024",
      "521/512",
      "1107/1024",
      1,
      "1003/1024",
      "1027/1024",
      "1101/1024",
      "1103/1024",
      "1099/1024",
      "981/1024",
      "969/1024",
      "981/1024",
      "821/1024",
      "101/128",
      "813/1024",
      "731/1024",
      "405/512",
      "815/1024",
      "811/1024",
      "187/256",
      "769/1024",
      "377/512",
      "559/1024",
      "1313/1024",
      "113/128",
      "1107/1024",
      "1003/1024",
      "131/128",
      "1003/1024",
      "1103/1024",
      "1097/1024",
      "1103/1024",
      "969/1024",
      "993/1024",
      "969/1024",
      "805/1024",
      "103/128",
      "813/1024",
      "731/1024",
      "815/1024",
      "403/512",
      "815/1024",
      "769/1024",
      "367/512",
      "3/4",
      "559/1024",
      "587/512",
      "1107/1024",
      "1027/1024",
      "1003/1024",
      1,
      "1099/1024",
      "1103/1024",
      "1101/1024",
      "981/1024",
      "969/1024",
      "981/1024",
      "51/64",
      "405/512",
      "51/64",
      "731/1024",
      "811/1024",
      "815/1024",
      "405/512",
      "377/512",
      "3/4",
      "749/1024",
      "559/1024",
      "1491/1024",
      "1235/1024",
      "1235/1024",
      "1235/1024",
      "673/512",
      "673/512",
      "673/512",
      "299/256",
      "299/256",
      "299/256",
      "1003/1024",
      "1003/1024",
      "1003/1024",
      "227/256",
      "993/1024",
      "993/1024",
      "993/1024",
      "943/1024",
      "943/1024",
      "943/1024",
      "43/64",
      "349/256",
      "35/32",
      "1261/1024",
      "311/256",
      "307/256",
      "621/512",
      "557/512",
      "547/512",
      "279/256",
      "115/128",
      "229/256",
      "459/512",
      "203/256",
      "909/1024",
      "921/1024",
      "909/1024",
      "859/1024",
      "431/512",
      "107/128",
      "627/1024",
      "1537/1024",
      "35/32",
      "307/256",
      "629/512",
      "307/256",
      "1095/1024",
      "1135/1024",
      "547/512",
      "457/512",
      "461/512",
      "459/512",
      "203/256",
      "921/1024",
      "897/1024",
      "921/1024",
      "431/512",
      "853/1024",
      "431/512",
      "627/1024",
      "349/256",
      "621/512",
      "307/256",
      "311/256",
      "1115/1024",
      "1095/1024",
      "557/512",
      "115/128",
      "229/256",
      "459/512",
      "203/256",
      "909/1024",
      "921/1024",
      "909/1024",
      "107/128",
      "431/512",
      "859/1024",
      "627/1024",
      "399/256",
      "1343/1024",
      "1465/1024",
      "151/128",
      "595/512",
      "1211/1024",
      "1003/1024",
      "501/512",
      "1001/1024",
      "887/1024",
      "247/256",
      "999/1024",
      "989/1024",
      "939/1024",
      "467/512",
      "469/512",
      "85/128",
      "859/512",
      "1343/1024",
      "595/512",
      "1229/1024",
      "595/512",
      "1001/1024",
      "501/512",
      "1003/1024",
      "887/1024",
      "999/1024",
      "489/512",
      "999/1024",
      "467/512",
      "943/1024",
      "467/512",
      "85/128",
      "399/256",
      "1211/1024",
      "595/512",
      "151/128",
      "501/512",
      "501/512",
      "501/512",
      "887/1024",
      "989/1024",
      "999/1024",
      "247/256",
      "469/512",
      "467/512",
      "939/1024",
      "85/128",
      "663/512",
      "1027/1024",
      "595/512",
      "223/256",
      "893/1024",
      "891/1024",
      "197/256",
      "425/512",
      "925/1024",
      "841/1024",
      "863/1024",
      "815/1024",
      "215/256",
      "19/32",
      "1489/1024",
      "1027/1024",
      "893/1024",
      "445/512",
      "893/1024",
      "197/256",
      "925/1024",
      "383/512",
      "925/1024",
      "815/1024",
      "227/256",
      "815/1024",
      "19/32",
      "663/512",
      "891/1024",
      "893/1024",
      "223/256",
      "197/256",
      "841/1024",
      "925/1024",
      "425/512",
      "215/256",
      "815/1024",
      "863/1024",
      "19/32",
      "1119/1024",
      "737/1024",
      "739/1024",
      "21/32",
      "93/128",
      "721/1024",
      "755/1024",
      "343/512",
      "717/1024",
      "697/1024",
      "513/1024",
      "997/1024",
      "861/1024",
      "21/32",
      "183/256",
      "95/128",
      "91/128",
      "711/1024",
      "681/1024",
      "177/256",
      "513/1024",
      "995/1024",
      "21/32",
      "93/128",
      "739/1024",
      "737/1024",
      "703/1024",
      "351/512",
      "695/1024",
      "513/1024",
      "348299/535552",
      "321/512",
      "321/512",
      "321/512",
      "625/1024",
      "625/1024",
      "625/1024",
      "481/1024",
      "499/512",
      "629/1024",
      "857/1024",
      "663/1024",
      "193/256",
      "647/1024",
      "251/512",
      "613/512",
      "629/1024",
      "773/1024",
      "537/1024",
      "193/256",
      "251/512",
      "499/512",
      "323/512",
      "773/1024",
      "663/1024",
      "251/512",
      "237/256",
      "617/1024",
      "101/128",
      "491/1024",
      "569/512",
      "309/512",
      "491/1024",
      "947/1024",
      "491/1024",
      "241/512"
    ]
  }
}

==> anc/flag_utils.py <==
from itertools import permutations, combinations
from fractions import Fraction

def pair_list(n):
    return list(combinations(range(n), 2))

def edge_list(n):
    return list(combinations(range(n), 3))

PAIRS = {n: pair_list(n) for n in (3, 4, 5)} # PAIRS[n] is a list of pairs with entries in range(n)
EDGES = {n: edge_list(n) for n in (3, 4, 5)} # EDGES[n] is a list of edges with entries in range(n)
PIDX = {n: {e: i for i, e in enumerate(PAIRS[n])} for n in (3, 4, 5)} # PIDX[n] is an enumeration of pairs in PAIRS[n]
TIDX = {n: {t: i for i, t in enumerate(EDGES[n])} for n in (3, 4, 5)} # TIDX[n] is an enumeration of edges in EDGES[n]
PERMS = {n: list(permutations(range(n))) for n in (3, 4, 5)} # PERMS[n] is a list of all permutations of range(n)

def get_red_pairs(red_mask, n):
    """ For an n-vertex structure with red_mask-encoded red pairs, returns the list of red pairs. """
    return [ PAIRS[n][i] for i in range(len(PAIRS[n])) if (red_mask >> i) & 1 ] 
    
def get_AJ_edges(AJ_mask, n):
    """ For an n-vertex structure with AJ_mask-encoded AJ-edges, returns the list of AJ-edges. """
    return [EDGES[n][i] for i in range(len(EDGES[n])) if (AJ_mask >> i) & 1] 
    
def get_AJ_data(red_mask, AJ_mask, n):
    """ For an n-vertex structure with red_mask-encoded red pairs and AJ_mask-encoded AJ-edges,
    identifies A-edges and J-edges, plus for every A-edge identifies its apex and base. """
    red_pairs = get_red_pairs(red_mask, n)
    red_base = {} # For each A-edge e, red_base[e] is its base
    apex = {} # For each A-edge e, apex[e] is its apex
    AJ_edges = get_AJ_edges(AJ_mask, n)
    A_edges = []
    J_edges = []
    for edge in AJ_edges:
        red_pairs_inside = [pair for pair in combinations(edge, 2) if pair in red_pairs]
        if len(red_pairs_inside) == 1: # Each A-edge contains exactly one red pair
            A_edges.append(edge)
            red_base[edge] = red_pairs_inside[0]
            for x in edge:
                if x not in red_pairs_inside[0]:
                    apex[edge] = x
        else:
            J_edges.append(edge)
    return A_edges, J_edges, red_base, apex

def permutation_maps(n):
    """ Encodes the images of pairs and edges with entries in range(n) for every permutation from PERMS[n].
    If P = (a_0, ..., a_{n-1}) is a permutation with entries in range(n), it defines a bijection P[i] = a_i.
    The image of a pair {i,j} is {P[i], P[j]}, and we can find its ID using PIDX[n]; similarly for edges.
    Returns the list of 2-tuples; ith 2-tuple consists of the encoded images of pairs and encoded images of edges by the ith permutation from PERMS[n]. """
    maps = []
    for p in PERMS[n]:
        pm = [PIDX[n][tuple(sorted((p[i], p[j])))] for i, j in PAIRS[n]] # computes the images of each pair and finds its ID
        tm = [
            TIDX[n][tuple(sorted((p[i], p[j], p[k])))]
            for i, j, k in EDGES[n]
        ] # computes the images of each edge and finds its ID
        maps.append((pm, tm))
    return maps
    
PMAPS = {n: permutation_maps(n) for n in (3, 4, 5)}

def permute_mask(mask, mapping):
    """ Returns the image of a mask under the mapping.
    mask - encoding of pairs or edges
    mapping - induced permutation of either pairs or edges, computed by permutation_maps """
    out = 0
    while mask:
        bit = mask & -mask # extract the least significant bit
        i = bit.bit_length() - 1
        out |= 1 << mapping[i] # ith pair/edge is mapped into mapping[i]-th pair/edge
        mask -= bit # remove the processed bit
    return out

def permute_code(code, pm, tm):
    """ Here, code is a 3-tuple of integers encoding a structure, where code[0] is an encoding of red pairs,
    code[1] is an encoding of AJ-edges, and code[2] is the number of vertices of the ground set.
    Returns the image of a code induced by the pair permutation pm and the edge permutation tm, computed by permutation_maps. """
    return (
        permute_mask(code[0], pm),
        permute_mask(code[1], tm),
        code[2]
    )

def canonical_code(code):
    """ For a given code encoding a structure on n vertices (n = code[2]), finds the canonical representation.
    One may find all possible representations by computing permute_code(code, pm, tm) over all pairs (pm, tm) in PMAPS[n],
    and the canonical representation is the one for which code - as a tuple of integers - is minimal. """
    n = code[2]
    return min(permute_code(code, pm, tm) for pm, tm in PMAPS[n])

def canonical_rooted_code(code):
    """ Only used for structures on 3 vertices, finds the minimal representation.
    Rooted vertex is always assumed to be 0. """
    rooted_pmaps = [PMAPS[3][n] for (n, p) in zip(range(6), permutations(range(3))) if p[0] == 0]
    return min(permute_code(code, pm, tm) for pm, tm in rooted_pmaps)      

def red_graphs(n):
    """ Returns the list of all non-isomorphic n-vertex graphs of red pairs. """
    result = []
    for red_mask in range(1 << len(PAIRS[n])):
        canonical = canonical_code((red_mask, 0, n))
        if canonical not in result:
            result.append(canonical)
    return result

def AJ_graphs(n):
    """ Returns the list of all non-isomorphic n-vertex graphs of AJ-edges. """
    result = []
    for AJ_mask in range(1 << len(EDGES[n])):
        canonical = canonical_code((0, AJ_mask, n))
        if canonical not in result:
            result.append(canonical)
    return result

def red_AJ_graphs(n):
    """ Returns the list of all non-isomorphic n-vertex structures with red pairs and AJ-edges. """
    tentative_result = []
                    
    # only add edges when they span either 1 or 3 red pairs
    for (red_mask, _, _) in red_graphs(n):
        red_pairs = get_red_pairs(red_mask, n)
        eligible_edges = 0
        # search for all edges that span exactly 1 or exactly 3 red pairs
        for edge in EDGES[n]:
            red_pairs_inside = [pair for pair in combinations(edge, 2) if pair in red_pairs]
            if len(red_pairs_inside) == 1 or len(red_pairs_inside) == 3: # Each A-edge must contain exactly one red pair
                eligible_edges |= (1 << TIDX[n][edge])
        # once we identified all edges spanning 1 or 3 red edges, we iterate over possibilities of labelling them either AJ or *
        # all other edges must be *
        possible_AJ = eligible_edges
        submask = possible_AJ
        while True:
            new_G = canonical_code((red_mask, submask, n))
            if new_G not in tentative_result:
                tentative_result.append(new_G)
            if submask == 0:
                break
            submask = (submask - 1) & possible_AJ
            
    result = []
    for (red_mask, AJ_mask, _) in tentative_result:
        red_pairs = get_red_pairs(red_mask, n)
        A_edges, J_edges, red_base, apex = get_AJ_data(red_mask, AJ_mask, n)

        # any two A-edges with common base must span a red pair between their apices
        forbidden = False
        for A1, A2 in combinations(A_edges, 2):
            if red_base[A1] != red_base[A2]:
                continue
            a1 = apex[A1]
            a2 = apex[A2]
            a = tuple(sorted((a1, a2)))
            if a not in red_pairs:
                forbidden = True
                break
        if forbidden:
            continue
            
        # any three A-edges with common base must span J on their apices
        for (A1, A2, A3) in combinations(A_edges, 3):
            if red_base[A1] != red_base[A2] or red_base[A2] != red_base[A3]:
                continue
            edge = tuple(sorted((apex[A1], apex[A2], apex[A3])))
            if edge not in J_edges:
                forbidden = True
                break
        if forbidden:
            continue
        
        # any two A_edges with common leg and incident bases must span J on their bases
        for a in range(n):
            for b in range(n):
                if a == b:
                    continue
                remaining = [v for v in range(n) if v not in {a, b}]
                for c, d in combinations(remaining, 2):
                    A1 = tuple(sorted((a, b, c)))
                    A2 = tuple(sorted((a, b, d)))
                    if A1 not in A_edges or A2 not in A_edges:
                        continue
                    if red_base[A1] != tuple(sorted((b, c))) or red_base[A2] != tuple(sorted((b, d))):
                        continue
                    if tuple(sorted((b,c,d))) not in J_edges:
                        forbidden = True
                        break
        if forbidden:
            continue
        result.append((red_mask, AJ_mask, n))
    return result
    
def induced_code(code, order):
    """Induce code on the listed vertices, preserving their listed order."""
    source_size = code[2]
    target_size = len(order)
    new_red = new_AJ = 0

    # identify induced pairs
    for new_i, (i, j) in enumerate(PAIRS[target_size]):
        old_edge = tuple(sorted((order[i], order[j])))
        old_i = PIDX[source_size][old_edge]
        if (code[0] >> old_i) & 1:
            new_red |= 1 << new_i

    # identify induced edges
    for new_i, edge in enumerate(EDGES[target_size]):
        old_edge = tuple(sorted(order[i] for i in edge))
        old_i = TIDX[source_size][old_edge]
        if (code[1] >> old_i) & 1:
            new_AJ |= 1 << new_i

    return new_red, new_AJ, target_size
    
def rooted_flags():
    """ Returns all flags on three vertices with one labeled root. """
    result = []
    for g in red_AJ_graphs(3):
        for p in ((0,1,2), (1,2,0), (2,0,1)):
            g_rooted = canonical_rooted_code(induced_code(g, p))
            if g_rooted not in result:
                result.append(g_rooted)
    return result
    
def three_flags(type_code):
    """ Returns all 4-vertex flags associated with type type_code on 3 vertices. """
    result = []
    for g in red_AJ_graphs(4):
        for p in permutations(range(4)):
            if induced_code(g, p[:3]) != type_code:
                continue
            g_typed = induced_code(g, p)
            if g_typed not in result:
                result.append(g_typed)
    return result



==> anc/lemma_11.py <==
from turan_utils import saturate_edges_ILP, extract_solutions, exclude_solution, exclude_duplicates, kw_excluded_ILP
from gurobipy import GRB

### Lemma 11 --- identifying all configurations corresponding to Fano

# define Fano edges as {abc, ade, afg, bdf, beg, cef, cdg}
fano_edges = ((0,1,2),(0,3,4),(0,5,6),(1,3,5),(1,4,6),(2,4,5),(2,3,6))
P = saturate_edges_ILP(7, fano_edges, 3)
P.setParam("PoolSearchMode", 2)   # Find all optimal solutions (systematic search)
P.setParam("PoolSolutions", 500)  # Maximum number of solutions to store
P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")

Vs = P.getVars()
SOLS = extract_solutions(P, Vs)
print("Total number of solutions found:", len(SOLS))
for sol in SOLS:
    assert(len(sol) == 21)
print("\nAdditional check that the problem becomes infeasible after excluding all found solutions:\n")
Q = saturate_edges_ILP(7, fano_edges, 3)
for sol in SOLS:
    exclude_solution(Q, sol)
Q.optimize() # after excluding all found solutions the problem becomes infeasible
assert(Q.Status == GRB.INFEASIBLE)
print("\nIdentifying non-equivalent solutions")
NEW_SOLS = exclude_duplicates(SOLS, 7)
print("Number of non-equivalent solutions:", len(NEW_SOLS))
assert(len(NEW_SOLS) == 2)

# Final checks that the non-equivalent solutions are given by T1 and T2 defined below
# For this, we check that T1 and T2 are non-equivalent
# and that each of them is equivalent to some solution from NEW_SOLS

T1 = [(0, 2, 1), (1, 2, 0), (2, 0, 1), (0, 4, 3), (3, 0, 4), (4, 0, 3), (0, 6, 5), 
     (5, 6, 0), (6, 5, 0), (1, 3, 5), (3, 1, 5), (5, 1, 3), (1, 4, 6), (4, 1, 6), 
     (6, 4, 1), (2, 5, 4), (4, 5, 2), (5, 2, 4), (2, 3, 6), (3, 6, 2), (6, 3, 2)]
assert(len(exclude_duplicates([*NEW_SOLS, T1], 7)) == 2) 

T2 = [(0, 1, 2), (1, 0, 2), (1, 2, 0), (0, 3, 4), (3, 0, 4), (4, 3, 0), (0, 6, 5),
     (5, 0, 6), (6, 0, 5), (3, 5, 1), (5, 1, 3), (5, 3, 1), (4, 1, 6), (4, 6, 1),
     (6, 4, 1), (2, 5, 4), (5, 2, 4), (5, 4, 2), (2, 6, 3), (3, 2, 6), (6, 2, 3)]
assert(len(exclude_duplicates([*NEW_SOLS, T2], 7)) == 2)

assert(len(exclude_duplicates([T1, T2], 7)) == 2)


==> anc/lemma_12.py <==
from turan_utils import kw_excluded_ILP
from gurobipy import GRB

T1 = [(0, 2, 1), (1, 2, 0), (2, 0, 1), (0, 4, 3), (3, 0, 4), (4, 0, 3), (0, 6, 5), 
     (5, 6, 0), (6, 5, 0), (1, 3, 5), (3, 1, 5), (5, 1, 3), (1, 4, 6), (4, 1, 6), 
     (6, 4, 1), (2, 5, 4), (4, 5, 2), (5, 2, 4), (2, 3, 6), (3, 6, 2), (6, 3, 2)]
W1 = [1]*7
P1 = kw_excluded_ILP(11, T1, 7, W1)

P1.optimize() # it may take up to a few hours to finish the check
if P1.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P1.Status}")
assert(P1.objVal <= 0.5)

T2 = [(0, 1, 2), (1, 0, 2), (1, 2, 0), (0, 3, 4), (3, 0, 4), (4, 3, 0), (0, 6, 5),
     (5, 0, 6), (6, 0, 5), (3, 5, 1), (5, 1, 3), (5, 3, 1), (4, 1, 6), (4, 6, 1),
     (6, 4, 1), (2, 5, 4), (5, 2, 4), (5, 4, 2), (2, 6, 3), (3, 2, 6), (6, 2, 3)]
W2 = [0.5,1.5,1,1,1,2.5,1]
P2 = kw_excluded_ILP(11, T2, 7, W2)

P2.optimize() # it may take up to a few hours to finish the check
if P2.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P2.Status}")
assert(P2.objVal <= 0.5)


==> anc/lemma_14_1.py <==
from turan_utils import A_llr, kw_excluded_ILP
from gurobipy import GRB

T = A_llr(0,1,2) + A_llr(0,2,3) + ((1,2,3),)
W = [1,1,1.25,1]

P = kw_excluded_ILP(9,T,4,W)

P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")
assert(P.objVal <= 0.5)


==> anc/lemma_14_2.py <==
from turan_utils import A_llr, kw_excluded_ILP
from gurobipy import GRB

T = A_llr(0,1,2) + A_llr(0,2,3) + ((2,3,1),)
W = [1,1,2,1]

P = kw_excluded_ILP(8,T,4,W)

P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")
assert(P.objVal <= 0.5)


==> anc/lemma_14_3.py <==
from turan_utils import A_llr, kw_excluded_ILP
from gurobipy import GRB

T = A_llr(0,1,2) + A_llr(0,2,3) + ((3,1,2),)
W = [1,1,1.25,1]

P = kw_excluded_ILP(9,T,4,W)

P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")
assert(P.objVal <= 0.5)


==> anc/lemma_14_4.py <==
from turan_utils import A_llr, kw_excluded_ILP
from itertools import permutations
from gurobipy import GRB

T = A_llr(2,0,1) + A_llr(3,0,1) + A_llr(4,0,1) + ((2,3,4),)
W = [1,1,1.25,1.25,1.25]

# if density of triples with one base vertex and two external vertices is larger than 1/2
# then there exists an A-type edge with one base vertex and two external vertices
# by symmetry of external vertices we may assume them to be 5 and 6
# but still need to check all possible base vertices (only 0 and 1 are symmetrical)
# each subcase may take a few 'days' to resolve!

# subcase 1
P1 = kw_excluded_ILP(10,T,5,W)
D = P1._D

X1 = (1, 5, 6)
constr = 0
for x in permutations(X1, 3):
    constr += D[x]
P1.addConstr(constr == 4) # edge {1,5,6} is of type A

P1.optimize()
if P1.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P1.Status}")
assert(P1.objVal <= 0.5)

# subcase 2
P2 = kw_excluded_ILP(10,T,5,W)
D = P2._D

X2 = (2, 5, 6)
constr = 0
for x in permutations(X2, 3):
    constr += D[x]
P2.addConstr(constr == 4) # edge {2,5,6} is of type A

P2.optimize()
if P2.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P2.Status}")
assert(P2.objVal <= 0.5)

# subcase 3
P3 = kw_excluded_ILP(10,T,5,W)
D = P3._D

X3 = (3, 5, 6)
constr = 0
for x in permutations(X3, 3):
    constr += D[x]
P3.addConstr(constr == 4) # edge {3,5,6} is of type A

P3.optimize()
if P3.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P3.Status}")
assert(P3.objVal <= 0.5)

# subcase 4
P4 = kw_excluded_ILP(10,T,5,W)
D = P4._D

X4 = (4, 5, 6)
constr = 0
for x in permutations(X4, 3):
    constr += D[x]
P4.addConstr(constr == 4) # edge {4,5,6} is of type A

P4.optimize()
if P4.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P4.Status}")
assert(P4.objVal <= 0.5)


==> anc/lemma_14_5.py <==
from turan_utils import A_llr, kw_excluded_ILP
from gurobipy import GRB

T = A_llr(0,1,2) + A_llr(0,1,3) + A_llr(2,3,4)
W = [1, 1, 1, 1, 1]

P = kw_excluded_ILP(9, T, 5, W)

P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")
assert(P.objVal <= 0.5)


==> anc/lemma_14_6.py <==
from turan_utils import A_llr, A_rrl, kw_excluded_ILP
from gurobipy import GRB

T = A_llr(0,1,2) + A_llr(0,1,3) + A_rrl(2,3,4)
W = [1.5, 0.8, 1.8, 1.65, 1]

P = kw_excluded_ILP(9, T, 5, W)

P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")
assert(P.objVal <= 0.5)


==> anc/lemma_14_7.py <==
from turan_utils import A_llr, kw_excluded_ILP
from gurobipy import GRB

T = A_llr(2,0,1) + A_llr(3,0,1) + A_llr(2,3,4)
W = [1, 1, 1, 1, 1]

P = kw_excluded_ILP(9, T, 5, W)

P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")
assert(P.objVal <= 0.5)


==> anc/lemma_14_8.py <==
from turan_utils import A_llr, A_rrl, kw_excluded_ILP
from gurobipy import GRB

T = A_llr(2,0,1) + A_llr(3,0,1) + A_rrl(2,3,4)
W = [0.5, 0.5, 1, 1, 1]

P = kw_excluded_ILP(9, T, 5, W)

P.optimize()
if P.Status != GRB.OPTIMAL:
    raise RuntimeError(f"Expected an optimal solution, but Gurobi returned status {P.Status}")
assert(P.objVal <= 0.5)


==> anc/lemma_16.py <==
from itertools import permutations, combinations
from fractions import Fraction
from pathlib import Path
import json, ast
import sympy
from flag_utils import red_AJ_graphs, rooted_flags, three_flags, get_AJ_data, induced_code, canonical_rooted_code, get_red_pairs
from matrix_utils import make_matrix, ldl_decomposition

# verification of Lemma 16, step by step
# 1. generating flags

print("generating base flags")
base_flags = red_AJ_graphs(5)
print("generating typed flags")
types = [(0,0,1)] + red_AJ_graphs(3)
typed_flags = dict()
for t in types:
    if t == (0,0,1):
        typed_flags[t] = rooted_flags()
    else:
        typed_flags[t] = three_flags(t)
        
# 2. loading the certificate

print("loading the certificate")
HERE = Path(__file__).resolve().parent
CERT_PATH = HERE / "flag_certificate.json"
with CERT_PATH.open("r", encoding="utf-8") as handle:
        cert = json.load(handle)

OBJECTIVE = [Fraction(x) for x in cert['objective']]
TYPES = [tuple(g) for g in cert['types']]
BASE_FLAGS = [tuple(g) for g in cert['base flags']]
TYPED_FLAGS = dict()
for t in cert['typed flags']:
    TYPED_FLAGS[ast.literal_eval(t)] = [tuple(x) for x in cert['typed flags'][t]]
X_MATRICES = dict()
for t in cert['X matrices']:
    V = cert['X matrices'][t]
    d = len(cert['typed flags'][t])
    M = make_matrix(V, d)
    X_MATRICES[ast.literal_eval(t)] = M

# 3. verifying that the flags in the certificate match the generated flags

print("verifying the flags")
assert(base_flags == BASE_FLAGS)
assert(types == TYPES)
assert(typed_flags == TYPED_FLAGS)

# 4. verifying the objective function A - 2*J

print("verifying the objective function")
assert(len(BASE_FLAGS) == len(OBJECTIVE))
for ((red_mask, AJ_mask, n), value) in zip(BASE_FLAGS, OBJECTIVE):
    A_edges, J_edges, red_base, apex = get_AJ_data(red_mask, AJ_mask, n)
    A_count = len(A_edges)
    J_count = len(J_edges)
    assert(Fraction(A_count - 2*J_count, 10) == value)
    
# 5. verifying the positive semidefiniteness of X matrices

print("verifying the positive semidefiniteness of X matrices")
for t in X_MATRICES:
    d = len(TYPED_FLAGS[t])
    L, D = ldl_decomposition(X_MATRICES[t])
    assert(all(x >= 0 for x in D)) # all entries of D must be non-negative
    M = sympy.Matrix(X_MATRICES[t])
    L = sympy.Matrix(L)
    D = sympy.diag(*D)
    assert(L * D * (L.T) == M) # correctness of the LDL decomposition

# 6. verifying the inequality A - 2*J <= 1/4
print("computing the bound")

FINAL_BOUND = dict()
for (g, val) in zip(BASE_FLAGS, OBJECTIVE):
    FINAL_BOUND[g] = Fraction(val)

# 6.1. types of order 3 - for each base flag F, find 3 vertices that induce a type T from TYPES,
# then remaining two vertices induce two flags F1, F2; we add coefficient M[T][F1][F2]/5! to the base flag F

for F in BASE_FLAGS:
    for p in permutations(range(5)):
        T = induced_code(F, p[:3])
        if T not in TYPES:
            continue
        F1 = induced_code(F, [*p[:3], p[3]])
        F2 = induced_code(F, [*p[:3], p[4]])
        assert(induced_code(F1, (0,1,2)) == T)
        assert(induced_code(F2, (0,1,2)) == T)
        F1_id = TYPED_FLAGS[T].index(F1)
        F2_id = TYPED_FLAGS[T].index(F2)
        FINAL_BOUND[F] += Fraction(X_MATRICES[T][F1_id][F2_id], 120)

# 6.2. the type T of order 1 - for each base flag F, fix a vertex and split remaining four into two ordered pairs
# if both pairs induce flags F1, F2, then we add coefficient M[T][F1][F2]/5! to the base flag F

T = (0,0,1)
TF = TYPED_FLAGS[T]
for F in BASE_FLAGS:
    for p in permutations(range(5)):
        F1 = canonical_rooted_code(induced_code(F, p[:3]))
        F2 = canonical_rooted_code(induced_code(F, [p[0], p[3], p[4]]))
        F1_id = TF.index(F1)
        F2_id = TF.index(F2)
        FINAL_BOUND[F] += Fraction(X_MATRICES[T][F1_id][F2_id], 120)

final_bound = max(FINAL_BOUND[x] for x in FINAL_BOUND)
print("The maximum of A - 2*J is", final_bound)
assert(final_bound == Fraction(1,4))

# 7. identifying the sharp graphs

print("The following structures are sharp:")
sharp_graphs = [F for F in FINAL_BOUND if FINAL_BOUND[F] == final_bound]
for F in sharp_graphs:
    A_edges, J_edges, red_base, apex = get_AJ_data(*F)
    print("")
    print(F)
    print("red pairs:", get_red_pairs(F[0], F[2]))
    print("A edges:", A_edges)
    print("J edges:", J_edges)


==> anc/lemma_9.py <==
from turan_utils import k_excluded_ILP
from gurobipy import GRB

T = ((0,1,2),(1,2,0),(2,0,1))
P = k_excluded_ILP(7, T, 3)

P.optimize()
if P.Status != GRB.INFEASIBLE:
    raise RuntimeError(f"Expected the model to be infeasible, but Gurobi returned status {P.Status}")


==> anc/matrix_utils.py <==
from fractions import Fraction

def make_matrix(V, r):
    """ If r is an integer and V is a vector of length r*(r+1)/2,
    then returns a symmetric (r x r)-matrix with upper triangular part given by V. """
    assert(len(V) == r*(r+1) // 2)
    M = [0]*r
    for i in range(r):
        M[i] = [0]*r
    count = 0
    for i in range(r):
        for j in range(i, r):
            M[i][j] = Fraction(V[count])
            count += 1
    for i in range(r):
        for j in range(i):
            M[i][j] = M[j][i]
    return M
    
def ldl_decomposition(Q):
    """Exact LDL^T decomposition of a symmetric rational matrix.
    Returns L, D such that Q = L*D*(L^T).
    L is unit lower triangular.
    D is diagonal, represented as a list.
    Raises ValueError if a zero pivot is encountered while the remaining matrix is nonzero. """
    n = len(Q)
    L = [ [Fraction(0) for _ in range(n)] for _ in range(n)]
    D = [Fraction(0) for _ in range(n)]
    for i in range(n):
        L[i][i] = Fraction(1)
        # Compute row i of L
        for j in range(i):
            s = Fraction(Q[i][j])
            for k in range(j):
                s -= L[i][k] * D[k] * L[j][k]
            if D[j] == 0:
                if s != 0:
                    raise ValueError("Zero pivot with nonzero remainder")
                L[i][j] = Fraction(0)
            else:
                L[i][j] = s / D[j]
        # Compute D[i]
        s = Fraction(Q[i][i])
        for k in range(i):
            s -= D[k] * L[i][k]**2
        D[i] = s
    return L, D


==> anc/turan_utils.py <==
from itertools import product, combinations, permutations
import gurobipy as gp
from gurobipy import GRB

def A_llr(a, b, c):
    """ returns 4-tuple of triples corresponding to left-left-right-swap A with apex vertex a and base {b,c} """
    return ((a,b,c),(b,a,c),(a,c,b),(c,a,b))

def A_rrl(a, b, c):
    """ returns 4-tuple of triples corresponding to right-right-left-swap A with apex vertex a and base {b,c} """
    return ((c,a,b),(c,b,a),(b,a,c),(b,c,a))
    
def all_different(p):
    """
    p - a triple
    returns True iff the elements of p are pairwise different
    """
    if p[0] == p[1] or p[1] == p[2] or p[2] == p[0]:
        return False
    return True
    
def k_excluded_ILP(C, T, Q):
    """
    C - total number of vertices
    Q - index of the first external vertex 
    T - fixed triples in permutations(range(Q), 3)
    returns an ILP model P for the following optimization problem: given triples with entries in range(Q)
    and C-Q 'external' vertices (denoted by k in the paper), what is the maximum number of triples that one can add to T
    without creating K4 if every added triple contains exactly one vertex from range(Q) and two
    vertices from range(Q, C)?
    We add an additional constraint that the objective function must be strictly greater than half of the total number of triples
    with one base vertex and two external vertices. Since we want to prove that the motif (range(Q), T) is (C-Q)-excluded,
    we expect the model P to be infeasible.
    """
    P = gp.Model("Palettes")
    D = dict() # dict of variables corresponding to triples
    
    # declaration of variables corresponding to triples from T
    fixed = 0
    for p in T:
        D[p] = P.addVar(vtype=GRB.BINARY, name="t" + str(p)) # define a variable for every triple from T
        fixed += D[p]
    P.addConstr(fixed == len(T)) # force every variable in fixed to be 1 in the model
    
    # declaration of variables corresponding to triples with one vertex in range(Q) and two in range(Q, C)
    objective = 0
    total = 0
    for p1 in range(Q):
        for p2 in combinations(range(Q, C), 2):
            p = (p1,) + p2
            for q in permutations(p, 3):
                D[q] = P.addVar(vtype=GRB.BINARY, name="t" + str(q))
                objective += D[q]
                total += 1
    P.addConstr(objective >= (total // 2) + 0.5)
    
    # declaration of constraints corresponding to non-existence of K4
    for q in product(range(C), repeat=6):
        q1 = (q[0], q[1], q[2])
        q2 = (q[0], q[3], q[4])
        q3 = (q[1], q[3], q[5])
        q4 = (q[2], q[4], q[5])
        if not all_different(q1):
            continue
        if not all_different(q2):
            continue
        if not all_different(q3):
            continue
        if not all_different(q4):
            continue
        if q1 not in D or q2 not in D or q3 not in D or q4 not in D:
            continue
        constr = D[q1] + D[q2] + D[q3] + D[q4]
        P.addConstr(constr <= 3) # those four triples form a K4, so there may be only at most 3 of them present

    P.setObjective(objective, GRB.MAXIMIZE)
    P._D = D
    return P
    
def kw_excluded_ILP(C, T, Q, W):
    """
    C - total number of vertices
    Q - index of the first external vertex
    T - fixed triples in permutations(range(Q), 3)
    W - weights of vertices in range(Q)
    returns an ILP model P for the following optimization problem: given triples T with entries in range(Q)
    and C-Q 'external' vertices (denoted by k in the paper), what is the maximum average density of triples that one can add to T
    without creating K4 if every added triple contains exactly one vertex from range(Q) and two
    vertices from range(Q, C)?
    we additionally assume that no edge {a,b,c} is of B-type or E-type
    """
    P = gp.Model("Palettes")
    D = dict()
    
    # declaration of variables corresponding to triples from T
    fixed = 0
    for p in T:
        D[p] = P.addVar(vtype=GRB.BINARY, name="t" + str(p))
        fixed += D[p]
    P.addConstr(fixed == len(T)) # force every variable in fixed to be 1 in the model
    
    # declaration of variables corresponding to triples with one vertex in range(Q) and two in range(Q, C)
    # each variable is given the weight equal to the weight of an appropriate vertex from range(Q)
    weights = 0
    objective = 0
    for p0 in range(Q):
        for (p1, p2) in combinations(range(Q, C), 2):
            for q in permutations((p0, p1, p2), 3):
                D[q] = P.addVar(vtype=GRB.BINARY, name="t" + str(q))
                objective += D[q]*W[p0]
                weights += W[p0]
    objective = objective/weights # our goal is to bound objective from above by 1/2
        
    # declaration of constraints corresponding to B-type and E-type edges being eliminated
    for (p0, (p1, p2)) in product(range(Q), combinations(range(Q, C), 2)):
        p = (p0, p1, p2)
        q = (p1, p0, p2)
        constr_p = D[p] + D[p[1:]+p[:1]] + D[p[2:] + p[:2]]
        constr_q = D[q] + D[q[1:]+q[:1]] + D[q[2:] + q[:2]]
        P.addConstr(constr_p <= 2)
        P.addConstr(constr_q <= 2)    
    
    # declaration of constraints corresponding to non-existence of K4
    for q in product(range(C), repeat=6):
        q1 = (q[0], q[1], q[2])
        q2 = (q[0], q[3], q[4])
        q3 = (q[1], q[3], q[5])
        q4 = (q[2], q[4], q[5])
        if not all_different(q1):
            continue
        if not all_different(q2):
            continue
        if not all_different(q3):
            continue
        if not all_different(q4):
            continue
        if q1 not in D or q2 not in D or q3 not in D or q4 not in D:
            continue
        constr = D[q1] + D[q2] + D[q3] + D[q4]
        P.addConstr(constr <= 3)

    P.setObjective(objective, GRB.MAXIMIZE)
    P._D = D # keep dictionary of variables in the model
    return P

### FANO RELATED FUNCTIONS ###

def saturate_edges_ILP(C, T, K):
    """
    C - total number of vertices
    T - list of edges from combinations(range(C), 3)
    K - minimum number of induced triples per edge
    returns an ILP model P for the following optimization problem:
    what is the maximum number of triples that do not create K4
    if each triple belongs to some edge from T 
    and each edge from T induces at least K triples?
    we additionally assume that no edge {a,b,c} is of B-type or E-type
    """
    P = gp.Model("Palettes")
    D = dict()
       
    # create variables for all involved triples and define objective function
    objective = 0
    for p in T:
        for q in permutations(p, 3):
            D[q] = P.addVar(vtype=GRB.BINARY, name="t" + str(q))
            objective += D[q]
        
    # declaration of constraints corresponding to B-type and E-type edges being eliminated
    for p in T:
        q = (p[1], p[0], p[2])
        constr_p = D[p] + D[p[1:]+p[:1]] + D[p[2:] + p[:2]]
        constr_q = D[q] + D[q[1:]+q[:1]] + D[q[2:] + q[:2]]
        P.addConstr(constr_p <= 2)
        P.addConstr(constr_q <= 2)
        
    # set all edges involved to induce at least K triples
    for p in T:
        constr = 0
        for q in permutations(p, 3):
            constr += D[q]
        P.addConstr(constr >= K)
    
    # declaration of constraints corresponding to non-existence of K4
    for q in product(range(C), repeat=6):
        q1 = (q[0], q[1], q[2])
        q2 = (q[0], q[3], q[4])
        q3 = (q[1], q[3], q[5])
        q4 = (q[2], q[4], q[5])
        if not all_different(q1):
            continue
        if not all_different(q2):
            continue
        if not all_different(q3):
            continue
        if not all_different(q4):
            continue
        if q1 not in D or q2 not in D or q3 not in D or q4 not in D:
            continue
        constr = D[q1] + D[q2] + D[q3] + D[q4]
        P.addConstr(constr <= 3)

    P.setObjective(objective, GRB.MAXIMIZE)  
    P._D = D # keep dictionary of variables in the model
    return P

def extract_triple(v):
    """
    for a variable v with name 't(a,b,c)' in some model
    returns the encoded triple (a,b,c)
    """
    s = v.varName
    inside = s[s.index("(")+1 : s.index(")")]
    return tuple(map(int, inside.split(",")))

def extract_solutions(P, Vs):
    """
    P - model, Vs - variables
    Return a list of solutions from the solution pool
    Each solution is represented as a list of triples present in the found construction
    """
    sols = []
    for k in range(P.SolCount):
        P.Params.SolutionNumber = k
        sol = [extract_triple(v) for v in Vs if round(v.Xn) > 0.5]
        sols.append(sol)
    return sols

def exclude_solution(P, sol):
    """
    P - model, sol - list of triples in some solution
    Excludes one solution in model P
    """
    D = P._D # dictionary of variables
    expr = 0
    for t in D:
        if t in sol:
            expr += (1 - D[t])
        else:
            expr += D[t]
    P.addConstr(expr >= 1)
    
def exclude_duplicates(L, N, inverse=True):
    """
    L - list of collections (tuples) of triples
    N - number of vertices involved
    returns the sublist L' which consists only of non-repeating tuples of triples
    tuples t1, t2 are considered the same if set(t1) == set(phi(t2)), where phi is a permutation of range(N)
    or - if inverse is True - if set(t1) = set(phi(m(t2))), where m is given by m((a,b,c)) = (c,b,a)
    """
    result = []
    L_sets = []
    for T in L:
        new = True
        for p in permutations(range(N)):
            S = {(p[x[0]], p[x[1]], p[x[2]]) for x in T}
            if S in L_sets:
                new = False
                break
        if new and inverse:
            for p in permutations(range(N)):
                S2 = {(p[x[2]], p[x[1]], p[x[0]]) for x in T}
                if S2 in L_sets:
                    new = False
                    break
        if new:
            result.append(T)
            L_sets.append(S)
    return result

